Nucleon-nucleon potential from instanton holonomies

We derive the nucleon-nucleon interaction from the Skyrme model using the instanton and product approximations to skyrmion dynamics. In doing so, we also calculate the classical potential and metric for skyrmion dynamics in each of the approximations. This is the first time they have been compared in detail and the results show major disagreements between the approximations. We derive the eight low energy nucleon-nucleon interaction potentials and compare them with the Paris model. For the instanton approximation we find strong negative isoscalar and isovector spin-orbit potentials, matching phenomenological models and our geometric intuition. Results for the other potentials are mixed, in part due to the zero pion mass limit used in this approximation.

==> anc/V12IS.txt <==
-1/324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+1/162*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]+1/162*hb^2/La^3*B[
r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-7/54*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+13/162*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,
1,1,1,2,1,2]+5/162/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]+4/81/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]+5/54*hb
^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]+5/324/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]-2/81/La^3*B[r,1,2,3,3,1,1]*
hb^2*B[r,1,1,1,1,1,1]+1/81/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]+1/162/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,1,1
]-1/54/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]-1/54/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]+2/81/La^3*B[r,1,2,2
,2,1,1]*hb^2*B[r,1,1,3,3,1,1]+5/162/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,1,1]-31/324*hb^2/La^3*B[r,1,1,1,1,1,1]^2+5/
648*hb^2/La^3*B[r,1,2,1,1,3,3]^2+1/108*hb^2/La^3*B[r,1,1,3,1,3,1]^2-19/648*hb^2/La^3*B[r,1,1,1,1,3,3]^2-1/162*hb^2/La^3
*B[r,1,2,2,1,1,2]^2-5/324*hb^2/La^3*B[r,1,2,3,1,1,3]^2+5/324*hb^2/La^3*B[r,1,2,2,2,1,1]^2+1/324*hb^2/La^3*B[r,1,1,1,2,1
,2]^2+1/324*hb^2/La^3*B[r,1,2,3,3,1,1]^2+16/81/La*DD[r,1,1]*B[r,1,1,1,1,1,1]-2/81/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-4/81/La
*B[r,1,2,3,1,1,3]*DD[r,1,1]+(-20/81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,1,1]-16/81*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,1,1,
1]+16/81*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,2,1,2]+5/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+37/2916*hb^2/La^2*
dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]+7/2916*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,3,1,1]-4/81*hb^2/La^2*B[r,1,2,1,1,3,3
]*dA[r,1,1,2,3,3]+14/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-7/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,2,1
,2]+13/972*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]-5/243*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]-35/2916*dB
[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+55/486*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1,1]-35/486*hb^2/La^2*dB[r,
1,1,1,1,3,3]*dB[r,1,1,1,2,1,2]-8/243*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-8/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,
1,1,3,3]-16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,1,3,3]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,3,1,3,1]+1/81*hb^2/La^2*A
[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]+7/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1
,2,1,2]+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,3,2,3,1]-1/81*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,1,1]+73/1458*dB[r
,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-59/1458*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+17/486*dB[r,1,2,1,1,3,3
]*hb^2/La^2*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,1,1,1,2]-37/2916*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,
1,2,1,2]-1/324*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,2,1,1,2]+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,1,2,3,3]+2/81*hb^2/
La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,3,1]-10/81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-5/243*dB[r,1,2,2,1,1,2]*hb^2/La^2*
dB[r,1,1,3,3,1,1]-35/2916*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,3,3]+2/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,2,3,3,1]
-7/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,3,3]-32/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,1,1,1]+16/81*hb^2/La^2*C[r,1,1,
1,1]*B[r,1,1,1,2,1,2]+32/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,2,1,2]-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,3,3]
+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,2,1,2]+4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,2,1,1]-8/81*hb^2/La^2*B[r,1,1
,1,1,1,1]*ddB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]+4/81*hb^2/La^2*B[r,1,1,1,2,1,2]*ddB[r,1
,1,1,2,1,2]-2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,3,1,1]+4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]+2/81*hb^2/La^2*C[
r,3,3,3,3]*B[r,1,2,2,1,1,2]+8/81*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,1,1,1]-16/81*hb^2/La^2*B[r,1,1,1,2,1,2]*C[r,1,2,1,2]+
4/81*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1,2,1,2]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-5/1458*hb^2/La^2*dB[r,1,2,
2,1,1,2]*dB[r,1,1,1,3,1,3]+4/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,3,2,3,1]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,1,3
,1]-11/1458*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,3,1,3,1]+1/729*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,1,1,3]-1/81*hb^2
/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]+4/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,3]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,
1,1,1,1,1,1]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-1/81*hb^2/
La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+8/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,2,1,2]-1/162*hb^2/La^2*B[r,1,2,2,2,1,1]*
ddB[r,1,1,3,3,3,3]-1/729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,3,1,3,1]+13/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1
,3,1]+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,3,3]-5/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]+20/81*hb^2/La
^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]-85/1458*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]+4/81*ddB[r,1,1,1,1,3,3]*hb^2/La^
2*B[r,1,1,1,1,1,1]-2/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-11/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,
1,2]-10/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]+1/54*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]+1/162*hb^2/La^2*
dA[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]+1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,2,1,2]+5/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*
B[r,1,1,1,2,1,2]-1/54*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]-4/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]-\
5/162*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]+4/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]+5/162*ddB[r,1,1,
1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]+8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,3,1,1]-1/162*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r
,1,1,3,3,3,3]-1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,1,1,1]-5/243*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]-35
/2916*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]-10/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]+1/54*hb^2/La^2*A[r,1,
2,3,3,1]*dB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,2,3,3,1]+20/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1
]-20/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]+2/27*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]-1/729*hb^2/La^2*dB[r,1,2,3
,3,1,1]*dB[r,1,2,1,2,1,2]-1/729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]+1/162*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,
2,2,2,1,1]+17/2916*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,2,1,2]-19/2916*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,1,1,2]-\
1/162*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,1,3,3]-4/81*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]-2/27*hb^2/La^2*B
[r,1,2,1,2,1,2]*C[r,1,2,1,2]+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,1,1,1]-4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,2,1,2]+
5/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,3,1,1]-2/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,2,1,1]-4/81*hb^2/La^2*A[r,1,2,
3,3,1]*dB[r,1,2,3,3,3,3]-4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,3,3,3]-1/81*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,3,3
]+4/729*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,1,3,1,3]+2/9*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,3,2,1,3]-8/81*hb^2/La^2*C[r,3,
3,1,1]*B[r,1,2,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,3,3]+1/729*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,1
,3,1,3]+2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,1,3,1,3,1]+1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,1,3,1]+1/162*hb^2/La^2*A[
r,1,2,3,3,1]*dB[r,1,2,1,1,3,3]-2/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,3,1,3]-26/243*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,
1,1,1,1,1,1]+28/243*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,2,1,2]-5/162*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,3,3]-\
185/2916*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,1,1,1]+205/2916*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,2,1,2]-35/1944*
hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,2
,2,2,1,1]*ddB[r,1,1,1,1,3,3]-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,3,3,3,3]-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,
1,1,1,1,1,1]+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,3,3]+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,1,1]-1/
162*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,2,1,2]+37/5832*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,2,1,1,2]+1/162*hb^2/La^2
*B[r,1,2,3,3,3,3]*dA[r,1,3,2,3,1]-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,3,3,1,1]-5/162*hb^2/La^2*B[r,1,1,3,3,3,3]*
dA[r,1,3,2,3,1]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,2,3,3,1]+1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,3,3]+19/
2916*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,3,1,3,1]-56/729/hb^2*La^2*dDD[r,3,3]*dDD[r,1,1]-1/81*hb^2/La^2*B[r,1,1,1,3,1,
3]*dA[r,1,3,2,3,1]+2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,3,1,3]-7/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,1,1,3]-1/
729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,3,1,3]-5/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,3,1,3]+8/81*C[r,1,1,3,3
]*hb^2/La^2*B[r,1,1,3,3,1,1]+4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,1,2,1,2]-7/243*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,
1,1,3,3,1,1]-10/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]-1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,1,1]+5
/81*C[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]+4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,3,1,1]+2/81*hb^2/La^2*B[r,1,2,2,1,1,2
]*C[r,1,1,1,1]-2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*C[r,1,2,1,2]+2/27*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,2,1,2]+16/81*hb^2/La^
2*B[r,1,2,2,2,1,1]*C[r,1,1,1,1]-16/81*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,2,1,2]+1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,1,1
,2]+1/27*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,2,1,2]-1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,1,1]-2/81*hb^2/La^2*A[r,1,2
,3,3,1]*dB[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,1,1,1]+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,2,1,2]+4/
81*DD[r,3,3]*dA[r,1,3,2,3,1]+4/81*dDD[r,1,1]*dB[r,1,2,2,2,1,1]+17/729*dDD[r,1,1]*dB[r,1,2,1,2,1,2]-1/729*dDD[r,1,1]*dB[
r,1,2,2,1,1,2]+74/729*dDD[r,3,3]*dB[r,1,1,1,1,1,1]-82/729*dDD[r,3,3]*dB[r,1,1,1,2,1,2]-20/729*dB[r,1,2,3,3,3,3]*dDD[r,3
,3]+16/729*dB[r,1,2,3,3,1,1]*dDD[r,3,3]-16/81*C[r,3,3,1,1]*DD[r,1,1]-16/81*C[r,1,1,1,1]*DD[r,3,3]+16/81*C[r,1,2,1,2]*DD
[r,3,3]+7/729*dB[r,1,2,1,1,3,3]*dDD[r,3,3]-7/729*dB[r,1,2,3,3,3,3]*dDD[r,1,1]+7/243*dDD[r,3,3]*dB[r,1,1,1,1,3,3]+20/243
*dB[r,1,1,3,3,1,1]*dDD[r,1,1]+35/729*dB[r,1,1,3,3,3,3]*dDD[r,1,1]+2/81*ddB[r,1,1,3,3,3,3]*DD[r,1,1]+2/81*ddB[r,1,1,1,1,
3,3]*DD[r,3,3]-4/81*DD[r,3,3]*dA[r,1,1,2,3,3]-8/81*C[r,3,3,3,3]*DD[r,1,1]-8/81*C[r,1,1,3,3]*DD[r,3,3]+4/81*ddB[r,1,1,3,
3,1,1]*DD[r,1,1]+4/81*ddB[r,1,1,1,1,1,1]*DD[r,3,3]-4/81*ddB[r,1,1,1,2,1,2]*DD[r,3,3]+2/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,
2,1,1,3,3]+1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,1,1,2]+1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,2,1,1]-1/108*hb^2/
La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,1,1]+4/81*hb^2/La^2*C[r,3,3,1,1]
*B[r,1,1,3,1,3,1]+4/81*A[r,1,2,3,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]+7/5832*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,1,3,3]-\
1/324*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,3,3]-29/1458*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+37/1458*dB[r,
1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-5/972*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-41/2916*dB[r,1,2,3,3,3,3]*
hb^2/La^2*dB[r,1,1,1,2,1,2]+7/1944*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-5/486*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r
,1,1,3,3,1,1]-35/5832*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]+37/2916*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,
1]-1/9*hb^2/La^2*A[r,1,2,3,3,1]*A[r,1,3,2,3,1]+5/162*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,1,2,3,3]-5/1458*hb^2/La^2*dB[r,1
,1,3,1,3,1]*dB[r,1,1,1,3,1,3]+1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,3,3]+1/162*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[
r,1,1,1,1,3,3]+2/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,3,1,3]+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,1,1]+8/243
*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+25/1458*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/81*hb^2/La^2*B[r
,1,2,1,2,1,2]*ddB[r,1,1,3,3,1,1]+2/243*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+5/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*
dB[r,1,1,3,3,3,3]-35/1458*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,2,1,2,1,2]-10/243*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,2,1,2
,1,2]-4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,2,3,3,1]+4/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]+8/81*ddB[r,1,1,1,
2,1,2]*DD[r,1,1]+8/81*A[r,1,1,2,3,3]*dDD[r,1,1]-4/81*ddB[r,1,1,1,1,3,3]*DD[r,1,1]+14/729*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+
28/729*dB[r,1,2,3,1,1,3]*dDD[r,1,1]+14/729*dB[r,1,2,2,2,1,1]*dDD[r,3,3]-14/729*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+32/81*C[r,1
,1,1,1]*DD[r,1,1]-8/81*ddB[r,1,1,1,1,1,1]*DD[r,1,1]-32/729*dB[r,1,2,1,1,3,3]*dDD[r,1,1]+16/81*C[r,1,1,3,3]*DD[r,1,1]+8/
729*dB[r,1,1,3,1,3,1]*dDD[r,1,1]+8/81*DD[r,1,1]*dA[r,1,1,2,3,3]-112/729*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+56/729*dDD[r,1,1]*
dB[r,1,1,1,2,1,2]-26/243*dDD[r,1,1]*dB[r,1,1,1,1,3,3]-8/81*DD[r,1,1]*dA[r,1,3,2,3,1]-32/81*C[r,1,2,1,2]*DD[r,1,1]+28/
729*dDD[r,3,3]*dB[r,1,2,1,2,1,2]-8/729*dB[r,1,2,1,3,1,3]*dDD[r,3,3]-4/81*A[r,1,2,3,3,1]*dDD[r,1,1]+4/81*A[r,1,3,2,3,1]*
dDD[r,3,3]+10/729*dB[r,1,1,1,3,1,3]*dDD[r,1,1]+14/729*dB[r,1,1,3,1,3,1]*dDD[r,3,3]-10/729*dB[r,1,2,1,3,1,3]*dDD[r,1,1]-\
14/729*dB[r,1,2,3,1,1,3]*dDD[r,3,3]-8/81*DD[r,1,1]*dA[r,1,2,3,3,1]+7/1458*hb^2/La^2*dB[r,1,2,2,1,1,2]^2+23/2916*hb^2/La
^2*dB[r,1,2,3,1,1,3]^2-23/2916*hb^2/La^2*dB[r,1,2,2,2,1,1]^2-1/2916*hb^2/La^2*dB[r,1,2,3,3,1,1]^2+215/2916*hb^2/La^2*dB
[r,1,1,1,1,1,1]^2-1/9*hb^2/La^2*A[r,1,1,2,3,3]^2-1/18*hb^2/La^2*A[r,1,3,3,1,2]^2-1/9*hb^2/La^2*A[r,1,1,1,1,2]^2-1/18*hb
^2/La^2*A[r,1,2,1,1,1]^2-1/18*hb^2/La^2*A[r,1,1,2,1,1]^2+7/216*hb^2/La^2*dB[r,1,1,1,1,3,3]^2-25/2916*hb^2/La^2*dB[r,1,1
,1,2,1,2]^2+56/729/hb^2*La^2*dDD[r,1,1]^2-1/24*hb^2/La^2*A0[r,1,1,2]^2-13/2916*hb^2/La^2*dB[r,1,1,3,1,3,1]^2-11/5832*hb
^2/La^2*dB[r,1,2,1,1,3,3]^2+1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,2,3,3,1]+5/2916*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2
,1,3,1,3]-2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,1,1,3]-2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,3,1,3]-5/162*hb^2/La^2*A[r
,1,3,2,3,1]*dB[r,1,1,3,3,3,3]+2/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,3,1,3]+8/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,2,1
,1]+5/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,3,1,3,1]+5/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,1,3,1,3]-17/2916*
hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,2,1,2,1,2]-17/5832*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,1,2,1,2]-1/162*hb^2/La^2*dB[
r,1,2,2,2,1,1]*dB[r,1,1,3,1,3,1]+2/729*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,3,1,1]-1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r
,1,2,3,1,1,3]-4/81*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,3,2,3,1]+4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*C[r,1,2,1,2]+1/81*hb^2/La
^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,1,1]-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*B[r,1,1,3,1,3,
1]*ddB[r,1,1,3,3,1,1]+1/27*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,2,3,3,1]-1/54*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,1,1
]+1/54*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,2,1,2]-1/324*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,3,3]+4/81*hb^2/La^2
*B[r,1,2,2,2,1,1]*dA[r,1,1,2,3,3]+5/243*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+35/2916*dB[r,1,2,3,1,1,3]*hb^2/La
^2*dB[r,1,1,3,3,3,3]+29/1458*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-37/1458*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1
,1,2,1,2]+5/972*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,1,3,3]-1/81*hb^2/La
^2*C[r,1,1,3,3]*B[r,1,2,3,3,3,3]-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,1,2,3,3]-5/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1
,2,1,2,1,2]+1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,1,1,2]-11/162*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,2,1,1]-95/
2916*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,1,2,1,2]+13/2916*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,1,1,2]+13/162*hb^2/La
^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,2,1,1]+115/2916*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,1,2,1,2]-29/2916*hb^2/La^2*dB[r,1,
1,1,2,1,2]*dB[r,1,2,2,1,1,2]-2/81*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,2,2,1,1]+10/81*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,
1,1,1]-10/81*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]+1/27*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]+16/81*C[r,1,1,1,1]*hb
^2/La^2*B[r,1,1,3,3,1,1]+10/81*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]-16/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]+1/
81*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,3,2,3,1]-1/54*hb^2/La^2*B[r,1,2,1,2,1,2]*dA[r,1,3,2,3,1]-5/162*ddB[r,1,1,3,3,3,3]*
hb^2/La^2*B[r,1,1,1,1,1,1]+5/162*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-1/108*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1
,1,1,1,3,3]-2/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]-5/324*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]-4/81
*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,1,1,3]-4/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,3,1,3]+4/81*hb^2/La^2*B[r,1,1,3,3,1,1]*
dA[r,1,1,2,3,3]-5/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]+4/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,2,3,3,1]-4/81
*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]-1/162*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,2,2,1,1,2]+1/729*hb^2/La^2*dB[r,1,2,3
,3,1,1]*dB[r,1,1,1,3,1,3]-17/1944*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,1,2,1,2]-11/1944*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[
r,1,2,2,1,1,2]-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,1,2,3,3]+7/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,3,1,3,1]-5/
2916*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,1,3,1,3]+1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1,1,2,3,3]+8/81*hb^2/La^2*C[r,3
,3,1,1]*B[r,1,2,1,2,1,2]+4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,2,1,2]+2/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,2,1,2]-5
/729*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,1,1,3,1,3]+10/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]+5/81*hb^2/La^2*B[r,
1,1,1,1,3,3]*dA[r,1,3,2,3,1]+13/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,2,1,1]-13/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]*
dB[r,1,2,2,1,1,2]-8/729*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,3,3,1,1]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-2
/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]-25/1458*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]+35/1458*dB[r,1,
1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+1/486*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]-2/9*hb^2/La^2*A[r,1,1,2,1,1]
*A[r,1,2,1,1,1]-1/9*hb^2/La^2*A[r,1,1,1,1,2]*A[r,1,2,1,1,1]+5/162*hb^2/La^2*B[r,1,1,1,1,3,3]*ddB[r,1,1,1,1,3,3]-8/81*hb
^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,2,1,2]+2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,2,1,1]-5/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[
r,1,1,1,1,3,3]-5/1458*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-47/1458*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,
1]+1/1458*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]-8/81*hb^2/La^2*
B[r,1,1,1,1,1,1]*dA[r,1,1,2,3,3]-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,1,1]+8/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB
[r,1,1,1,1,1,1]+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,2,1,2]+5
/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,1,1,3]+4/81*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]+8/81*hb^2/La^2*dA[r,1,3,
2,3,1]*B[r,1,1,1,1,1,1]+1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,2,1,1]+1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]
+2/81*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,3,3]+4/81*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,1,1]-4/81*hb^2/La^2*B
[r,1,2,1,1,3,3]*ddB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,3,1,1]+11/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*
dB[r,1,2,2,2,1,1]-2/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,3,3]-4/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,3,3,1,1]-1/81*hb^
2/La^2*B[r,1,1,3,3,1,1]^2/r^2-53/648*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2-67/2916*hb^2/La^2*B[r,1,2,2,2,1,1]^2/r^2-29/5832*
hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2-1/648*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2-13/2916*hb^2/La^2*B[r,1,1,3,1,3,1]^2/r^2-5/5832
*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2+1/1458*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2+59/2916*hb^2/La^2*B[r,1,2,3,1,1,3]^2/r^2-1/
648*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+127/5832*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2-1/162*hb^2/La^2*B[r,1,2,1,3,1,3]^2/r^2-7
/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]/r^2+5/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2+11/162*hb^2/
La^2*B[r,1,1,1,1,1,1]*B[r,1,2,1,3,1,3]/r^2+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,3,3]/r^2+2/81*hb^2/La^2*B[r,1,2
,1,3,1,3]*B[r,1,1,1,3,1,3]/r^2-1/108*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,3,3]/r^2-5/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[
r,1,1,3,3,1,1]/r^2-1/162*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,3,3]/r^2-1/108*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3
,1]/r^2+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]/r^2+5/324*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,3,3,3]/r^2-13/
1458*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+11/1458*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-1/243*B[r,
1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2-409/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2+13/81*hb^2/La^2*B[
r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2+19/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+86/243*hb^2/La^2*B[r,1,1,3,3
,1,1]*B[r,1,1,1,1,1,1]/r^2+257/972*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2+13/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B
[r,1,1,1,3,1,3]/r^2+1/36*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+41/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1
,1,2]/r^2-112/729/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2+7/1458*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2+2/243*hb^2/
La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2+241/1458*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2-5/1458*hb^2/La^2*B[
r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/r^2-1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-1/162*hb^2/La^2*B[r,1,2,1,1,3
,3]*B[r,1,2,1,3,1,3]/r^2+41/1458*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]/r^2+1/108*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1
,2,1,2,1,2]/r^2+4/81*B[r,1,2,1,3,1,3]*DD[r,3,3]/r^2-2/27*B[r,1,2,3,3,3,3]*DD[r,3,3]/r^2+2/27*B[r,1,2,3,3,3,3]*DD[r,1,1]
/r^2+2/81*DD[r,3,3]*B[r,1,2,1,2,1,2]/r^2-2/81*B[r,1,2,1,2,1,2]*DD[r,1,1]/r^2-127/2916*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,
2,2,1,1,2]/r^2+1/2916*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]/r^2-29/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,
1]/r^2-55/2916*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/r^2-7/162*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2-61
/1458*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+89/1458*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-7/972*B[r
,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+2/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+37/1458*hb^2/La^2*B[
r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+10/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2+7/1458*hb^2/La^2*B[r,1,2,3,3
,1,1]*B[r,1,1,3,1,3,1]/r^2+5/972*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+7/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1
,2,1,1,3,3]/r^2+47/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-5/1458*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3
,1]/r^2-13/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2-7/486*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2-\
209/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-305/1458*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2-2/243
*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-11/972*hb^2/La^2
*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-4/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+55/2916*hb^2/La^2*B[r,1,1,
3,3,3,3]*B[r,1,2,1,1,3,3]/r^2-97/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+71/2916*hb^2/La^2*B[r,1,2,1,1,3,3
]*B[r,1,1,1,2,1,2]/r^2-1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+67/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2
,2,2,1,1]/r^2+7/162*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2+1/162*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,1,2,1,2]/r
^2-2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2+1/162*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^2+1/81*hb^2
/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]/r^2-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-1/54*hb^2/La^2*B[r,1,
2,1,2,1,2]*B[r,1,1,1,3,1,3]/r^2-19/324*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,1,1]/r^2+37/324*hb^2/La^2*B[r,1,2,1,2,1,2
]*B[r,1,1,1,2,1,2]/r^2+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2-1/162*hb^2/La^2*B[r,1,1,1,3,1,3]*B[r,1,2,3,
3,3,3]/r^2-1/54*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+4/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+
158/729*B[r,1,1,1,1,1,1]*DD[r,1,1]/r^2-178/729*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2-16/243*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-50/
729*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2+28/243*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2-34/729*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+20/729*B
[r,1,1,1,3,1,3]*DD[r,1,1]/r^2-50/729*B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2+50/729*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+28/729*B[r,1,
2,2,1,1,2]*DD[r,3,3]/r^2+8/243*B[r,1,1,1,1,3,3]*DD[r,3,3]/r^2+58/729*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2-38/729*B[r,1,1,1,2,
1,2]*DD[r,3,3]/r^2+50/729*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^2-26/729*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2-46/729*B[r,1,2,2,2,1,1]*
DD[r,3,3]/r^2+46/729*B[r,1,2,2,2,1,1]*DD[r,1,1]/r^2-10/729*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-20/729*B[r,1,1,1,3,1,3]*DD[r,
3,3]/r^2-28/729*B[r,1,2,2,1,1,2]*DD[r,1,1]/r^2-74/729*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2+10/729*B[r,1,1,3,1,3,1]*DD[r,3,3]/
r^2+26/729*B[r,1,2,3,1,1,3]*DD[r,3,3]/r^2-56/243*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2-17/1458*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,
1,1,1,3,1,3]/r^2-43/1458*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2-11/324*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,
1,1]/r^2+5/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2+109/1458*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2
+55/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2-14/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2-7/324*
hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]/r^2+8/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+47/2916*B[r,1,1,3
,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-41/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2-5/1458*hb^2/La^2*B[r,1,2,
3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+43/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-23/972*hb^2/La^2*B[r,1,1,1,1,3,3]
*B[r,1,2,3,3,1,1]/r^2+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2-4/81*B[r,1,2,1,3,1,3]*DD[r,1,1]/r^2+7/1458*
hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2-1/1458*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2+133/2916*hb^2/La
^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+2/81*hb^2/La^2*B[r,1,2,1
,2,1,2]*B[r,1,2,2,1,1,2]/r^2+1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-5/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r
,1,2,3,1,1,3]/r^2+13/1458*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2-70/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2
,1,2]/r^2+503/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2+7/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^
2-65/1458*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2+73/972*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-35/
1458*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2-307/972*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+941/1458*
hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2-23/2916*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+56/729/hb^2*La^
2*DD[r,1,1]^2/r^2+56/729/hb^2*La^2*DD[r,3,3]^2/r^2-55/2916*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2-1009/2916*hb^2/La^2*B[r,1,1
,1,1,1,1]^2/r^2-925/2916*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2-1/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,1,1,3]/r+1/162*hb^2/
La^2*A[r,1,2,3,1,3]*B[r,1,2,1,2,1,2]/r+7/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,3,1,3]/r-7/81*hb^2/La^2*A[r,1,1,2,1,1]*B
[r,1,2,2,1,1,2]/r+1/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,3,3,3]/r+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,3,3]/r+
2/27*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,3,1,1]/r+5/54*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,1,1]/r+4/81*hb^2/La^2*B[r,1,
2,3,3,3,3]*dB[r,1,1,3,3,1,1]/r+8/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]/r-4/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,
1,3,3,1,1]/r-1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,3,1,3]/r+7/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r-1/81*hb
^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,3,3]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2
,2,1,1,2]*dB[r,1,1,3,3,1,1]/r-1/6*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1]/r+11/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,
3,1,1]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]/r+4/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,3,1,3]/r+7/54*hb^2/La
^2*A[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r-32/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r-7/162*hb^2/La^2*A[r,1,3,2,1,3]*B
[r,1,1,1,1,1,1]/r+4/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r+10/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r+1/
81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+8/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-4/81*dB[r,1,1,1,1,3,
3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]/r-8/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*B
[r,1,1,1,2,1,2]/r+8/81*hb^2/La^2*B[r,1,1,1,2,1,2]*dB[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1
]/r+4/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,1,1]/r-4/81*A[r,1,
3,2,1,3]*DD[r,3,3]/r-8/81*DD[r,3,3]*A[r,1,1,2,3,3]/r-16/81*DD[r,1,1]*A[r,1,2,3,3,1]/r+8/81*DD[r,3,3]*A[r,1,3,2,3,1]/r+4
/81*A[r,1,3,2,1,3]*DD[r,1,1]/r-16/81*DD[r,3,3]*A[r,1,2,1,1,1]/r-20/81*DD[r,3,3]*A[r,1,1,2,1,1]/r+4/81*A[r,1,2,3,1,3]*DD
[r,3,3]/r-16/81*A[r,1,2,3,1,3]*DD[r,1,1]/r+28/81*DD[r,1,1]*A[r,1,2,1,1,1]/r+20/81*DD[r,1,1]*A[r,1,1,2,1,1]/r+14/81*hb^2
/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,1,1]/r-2/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r+1/18*hb^2/La^2*A[r,1,1,1,1,2]*
B[r,1,1,1,1,1,1]/r+26/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r-41/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r
-7/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r+7/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r+1/54*hb^2/La^2*A[r,
1,3,3,1,2]*B[r,1,2,2,1,1,2]/r-1/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,3,1,3]/r+4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1
,1,2,1,2]/r+8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,3,2,3,1]/r+1/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r-1/81*hb^
2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,3,1,3]/r+1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-8/81*hb^2/La^2*B[r,1,2,1,1,3,
3]*A[r,1,1,2,3,3]/r-10/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,1,2,3,3]/r-10/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3
]/r+10/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r-5/54*hb^2/
La^2*A[r,1,1,1,1,2]*B[r,1,2,3,1,1,3]/r+10/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,3,2,3,1]/r-16/81*hb^2/La^2*B[r,1,1,1,1,1,
1]*A[r,1,1,2,3,3]/r+8/81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-\
8/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]/r+23/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r+4/81*hb^2/La^2*B[r,
1,2,3,1,1,3]*A[r,1,1,2,3,3]/r+4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*A[r,1,2,3,3,1]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1
,1,1,1,1]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r-8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,2,1,2]/r-11/
162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1,3,1]/r-4/81*hb^2/La^2*B[r,1,
2,3,1,1,3]*A[r,1,3,2,3,1]/r-1/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r+1/18*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,
1,1]/r-5/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-8/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,2,1,2]/r+5/81*hb^2/
La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,1,1]/r-2/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,3,3]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1
,1]*A[r,1,2,1,1,1]/r+25/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,3,3,3]/r-1/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,2,1,1]/
r-1/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,3,1,3]/r+13/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,1,1,3]/r+7/27*hb^2/La^2*B[
r,1,1,3,3,1,1]*A[r,1,1,2,1,1]/r-8/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,2,3,3,1]/r+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,
1,2,1,1]/r+1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,3,2,3,1]/r-2/81*hb^2/
La^2*B[r,1,2,1,3,1,3]*A[r,1,1,2,3,3]/r-2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,1,1]/r-4/81*hb^2/La^2*B[r,1,2,3,3,1
,1]*dB[r,1,1,3,3,1,1]/r+2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,1,1]/r-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1
,1,3,3]/r+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,3,3,1,1]/r+8/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,2,1,2]/r-8/81*
hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r-1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,1,1]/r+1/27*hb^2/La^2*B[r,1
,2,1,2,1,2]*dB[r,1,1,1,2,1,2]/r-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,1,2,3,3]/r-5/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2
,1,2,1,2]/r+2/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r+5/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,1,2,3,3]/r+5/162*hb^
2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,3,3,3]/r-2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,3,2,3,1]/r+2/81*hb^2/La^2*B[r,1,1,1,3,1,
3]*A[r,1,1,2,3,3]/r+2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,3,2,3,1]/r-1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*A[r,1,3,2,3,1]/r+2
/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,2,3,3,1]/r+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,1,3,3]/r+1/81*hb^2/La^2*B[r
,1,2,3,3,3,3]*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,2,1,2]/r-4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*
dB[r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,3,3,3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,1,
1]/r+1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,2,1,2]/r+10/81*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-1/27*dB[r
,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-8/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r-8/81*hb^2/La^2*B[r,1,1,3
,3,1,1]*A[r,1,3,2,3,1]/r-5/81*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r+5/81*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1
,2,1,2]/r-1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,3,3]/r-1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,1,1]/r+8/81
*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]/r+5/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]/r+8/81*hb^2/La^2*B[r,
1,2,3,3,1,1]*A[r,1,2,3,3,1]/r-8/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]/r-1/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,
1,1,2]/r-10/81*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r+1/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,3,3]/r+8/81*hb
^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2,3,3]/r-2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,2,1,2]/r+1/81*hb^2/La^2*B[r,1,2,3,
1,1,3]*dB[r,1,1,3,3,3,3]/r+2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,2,1,2]/r-5/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,3,
2,3,1]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,2,3,3,1]/r+8/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,3,3]/r+1/162*hb^2/
La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,3,3]/r-1/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,3,3]/r+2/27*hb^2/La^2*A[r,1,3,3,1,2]*
B[r,1,2,1,3,1,3]/r-2/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,3,3]/r-1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,3,1,3]/r+7/
54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,2,1,2]/r-1/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,3,3]/r+16/81*DD[r,1,1]*A[r,1,1
,2,3,3]/r+16/81*dB[r,1,1,1,2,1,2]*DD[r,1,1]/r-8/81*dB[r,1,1,1,1,3,3]*DD[r,1,1]/r-16/81*dB[r,1,1,1,1,1,1]*DD[r,1,1]/r-1/
9*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r-1/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,1,3,3]/r-1/162*hb^2/La^2*A[r,1,3,
3,1,2]*B[r,1,1,3,1,3,1]/r-1/6*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,
1]/r-5/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,3,3]/r-8/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r+11/54*hb^2/La^2
*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-1/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,1,3,3]/r+2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r
,1,3,2,3,1]/r-4/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,1,3,1]/r+4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,2,3,3,1]/r+2/81*hb
^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,1,1]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/r-2/81*hb^2/La^2*A[r,1,2
,3,1,3]*B[r,1,1,3,1,3,1]/r+4/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r-4/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,1
,1]/r-1/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r+20/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]/r-20/81*hb^2/La^
2*A[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]/r-1/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,3,3]/r-2/81*hb^2/La^2*B[r,1,1,1,3,1,3]
*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,1,3,3]/r+1/27*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]
/r+1/81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]/r+1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,3,3]/r+5/162*hb^2/La^2
*A[r,1,3,2,1,3]*B[r,1,2,1,2,1,2]/r+2/27*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,2,3,3,1]/r-1/54*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[
r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,3,1,3]/r+4/81*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,2,3,3,1]/r-1/54
*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-4/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r-5/162*dB[r,1,1,1,1,
3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-4/27*DD[r,3,3]*A[r,1,1,1,1,2]/r+4/27*A[r,1,3,3,1,2]*DD[r,1,1]/r+8/81*dB[r,1,1,1,1,1,1
]*DD[r,3,3]/r-8/81*dB[r,1,1,1,2,1,2]*DD[r,3,3]/r+4/81*dB[r,1,1,3,3,3,3]*DD[r,1,1]/r+4/81*dB[r,1,1,1,1,3,3]*DD[r,3,3]/r+
8/81*dB[r,1,1,3,3,1,1]*DD[r,1,1]/r-16/81*DD[r,1,1]*A[r,1,3,2,3,1]/r-5/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r+5
/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r-10/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r-5/81*hb^2/La^2*A[r,1
,3,2,1,3]*B[r,1,1,1,1,3,3]/r+7/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,1,1,2]/r+5/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,
3,3,3]/r-7/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r-1/6*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r-13/81*hb^2/La
^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,3,3]/r-19/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r+2/27*hb^2/La^2*A[r,1,2,1,1,1]*B
[r,1,2,2,2,1,1]/r+5/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,1,3,3]/r+13/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r+5
/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,1,1]/r-1/162*hb^2/La^2*
A[r,1,3,2,1,3]*B[r,1,2,3,3,1,1]/r)/M-17/162*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,3,3,1,1]-4/81*hb^2/La^3*B[r,1,1,1,3,1,3]
*B[r,1,1,1,2,1,2]+19/162*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,1,3,3,1,1]-1/216*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]-\
1/27*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,1,1]+4/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]-5/324*hb^2/La^3*B[r,1
,2,3,3,3,3]*B[r,1,1,1,1,1,1]+5/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]+5/216*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1
,1,1,3,3]-1/324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]+1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]-1/162*hb^
2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]-1/648*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]+1/162*hb^2/La^3*B[r,1,2,3,1,
1,3]*B[r,1,2,1,3,1,3]-5/324*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]+1/27/La^3*hb^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1
]+8/81*La/hb^2*DD[r,1,1]*DD[r,3,3]+1/162*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,1,3,1,3]+1/162*hb^2/La^3*B[r,1,1,3,1,3,1]*B
[r,1,2,2,2,1,1]+1/108*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,1,2,1,2]-5/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]-1/81
*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]-1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]+1/54*hb^2/La^3*B[r,1,2,1,
3,1,3]*B[r,1,2,2,1,1,2]+2/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]-5/324/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,1,3
,3]-19/162/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,1,1]+17/162/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,2,1,2]+5/162/La^3*B[
r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]+13/162*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1,1]+1/324*hb^2/La^3*B[r,1,2,3,3,3,3
]*B[r,1,2,2,1,1,2]-1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]+1/54*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]+2
/81/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,1,1]+5/324/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,3,3]+1/108*hb^2/La^3*B[r,1
,2,2,1,1,2]*B[r,1,2,2,2,1,1]+7/324*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]-7/324*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2
,2,1,1,2]-1/324*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,2,1,2,1,2]-13/108*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,2,1,2,1,2]+2/81*hb^
2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,1,1,1]-5/108*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,1,1]+5/324*hb^2/La^3*B[r,1,2,3,1,
1,3]*B[r,1,2,2,1,1,2]-1/162*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]-1/6*hb^2/La^3*B0[r,1,2,1,1]*B0[r,1,1,1,1]+1/162
*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]+1/216*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]-4/81*hb^2/La^3*B[r,1,2,2
,2,1,1]*B[r,1,1,1,2,1,2]-17/324*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]-5/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,1,3
,1,3]+1/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,3,1,1]-2/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,1,1]+2/81*hb^2/La^3*
B[r,1,1,3,1,3,1]*B[r,1,1,3,3,1,1]+1/162*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]-11/648*hb^2/La^3*B[r,1,2,1,1,3,3]*B
[r,1,2,2,1,1,2]-5/324*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,3,3]+1/72*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,1,2,1,2]+1/18
*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]-1/108*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]-1/324*hb^2/La^3*B[r,1,2,
3,3,3,3]*B[r,1,1,3,1,3,1]-1/162*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]+2/81*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,3,3
,3,3]+8/81/La*B[r,1,2,1,1,3,3]*DD[r,1,1]-8/81*La/hb^2*DD[r,1,1]^2-2/81/La*B[r,1,2,2,2,1,1]*DD[r,3,3]+2/81/La*B[r,1,2,3,
3,1,1]*DD[r,1,1]-8/81/La*DD[r,1,1]*B[r,1,1,1,2,1,2]+10/81/La*DD[r,1,1]*B[r,1,1,1,1,3,3]-2/81/La*B[r,1,1,1,3,1,3]*DD[r,1
,1]-8/81/La*DD[r,1,1]*B[r,1,1,3,3,1,1]-5/81/La*DD[r,1,1]*B[r,1,1,3,3,3,3]-10/81/La*B[r,1,1,1,1,1,1]*DD[r,3,3]+10/81/La*
B[r,1,1,1,2,1,2]*DD[r,3,3]-1/27/La*B[r,1,1,1,1,3,3]*DD[r,3,3]+2/81/La*B[r,1,2,1,3,1,3]*DD[r,1,1]-1/162*hb^2/La^3*B[r,1,
2,3,1,1,3]*B[r,1,2,2,2,1,1]-1/162*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]-1/108*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,
1,2,1,2]+1/324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]+1/81/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,3,3,1,1]+5/648/La^3*
B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,3,3,3,3]-25/324*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]+1/27*hb^2/La^3*B[r,1,1,1,3,1,
3]*B[r,1,1,1,1,1,1]+1/108*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,3,3]+5/162/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,3,3,3,3]
+5/216*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]+5/324*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,3,3,3,3]+25/324*hb^2/La^3*B
[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]+5/162*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,2,1,2,1,2]-5/81/La^3*B[r,1,2,3,3,3,3]*hb^2*B[r,
1,1,3,3,1,1]+8/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]+1/81/La^3*B[r,1,2,1,3,1,3]*hb^2*B[r,1,1,3,3,1,1]+1/81*hb^
2/La^3*B[r,1,2,1,2,1,2]*B[r,1,1,1,3,1,3]+4/81*hb^2/La^3*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]+1/6*hb^2/La^3*B0[r,1,2,3,3]*
B0[r,1,1,3,3]+4/81/La*B[r,1,2,3,3,3,3]*DD[r,3,3]-1/12*hb^2/La^2*B0[r,1,2,3,3]-4/81/La*B[r,1,2,1,2,1,2]*DD[r,3,3]-2/81/
La*B[r,1,1,3,1,3,1]*DD[r,3,3]+1/12*hb^2/La^2*B0[r,1,2,1,1]+2/81/La*B[r,1,2,3,1,1,3]*DD[r,3,3]-8/81/La*DD[r,1,1]*B[r,1,2
,2,2,1,1]-1/27/La*DD[r,1,1]*B[r,1,2,1,2,1,2]-1/81/La*DD[r,1,1]*B[r,1,2,2,1,1,2]+1/81/La*B[r,1,2,3,3,3,3]*DD[r,1,1]-1/81
/La*B[r,1,2,1,1,3,3]*DD[r,3,3]-4/81/La*B[r,1,2,3,3,1,1]*DD[r,3,3]


==> anc/V12IV.txt <==
-1/648*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+1/972*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]+1/972*hb^2/La^3*B[
r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-1/36*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+35/972*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,
1,1,1,2,1,2]+5/324/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]-1/486/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]-19/972
*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]-7/648/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]+1/162/La^3*B[r,1,2,3,3,1
,1]*hb^2*B[r,1,1,1,1,1,1]+2/81/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]+13/324/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,
1,1,1]-5/972/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]+1/108/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]-1/243/La^3*B
[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,1,1]-1/108/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,1,1]-1/27*hb^2/La^2*B[r,1,1,1,3,1,3]
+4/243/La*B[r,1,2,1,3,1,3]*DD[r,3,3]+89/1944*hb^2/La^3*B[r,1,1,1,1,1,1]^2+11/432*hb^2/La^3*B[r,1,2,1,1,3,3]^2+1/1944*hb
^2/La^3*B[r,1,1,3,1,3,1]^2+31/3888*hb^2/La^3*B[r,1,1,1,1,3,3]^2-1/324*hb^2/La^3*B[r,1,2,2,1,1,2]^2-1/648*hb^2/La^3*B[r,
1,2,3,1,1,3]^2+13/648*hb^2/La^3*B[r,1,2,2,2,1,1]^2-5/648*hb^2/La^3*B[r,1,1,1,2,1,2]^2-1/648*hb^2/La^3*B[r,1,2,3,3,1,1]^
2+8/81/La*DD[r,1,1]*B[r,1,1,1,1,1,1]-1/81/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-2/81/La*B[r,1,2,3,1,1,3]*DD[r,1,1]+(-1/27*hb^2/
La^2*dB0[r,1,1,1,1]*dB[r,1,1,1,1,3,3]+1/54*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,3,1,3]+1/54*hb^2/La^2*dB0[r,1,1,3,3]*dB[
r,1,1,1,1,3,3]+1/27*hb^2/La^2*A[r,1,3,2,1,3]*A[r,1,2,1,1,1]+2/27*hb^2/La^2*dA[r,1,3,2,3,1]*B0[r,1,2,1,1]+2/27*hb^2/La^2
*A[r,1,3,2,3,1]*dB0[r,1,2,1,1]+1/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,3,3,1,1]-1/54*hb^2/La^2*ddB0[r,1,2,3,3]*B[r,1,2,3
,3,3,3]-1/27*hb^2/La^2*B0[r,1,1,1,1]*ddB[r,1,1,3,3,1,1]-1/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[r,1,1,3,3,1,1]-1/54*hb^2/La^2*
B0[r,1,1,3,3]*ddB[r,1,1,3,3,3,3]-1/54*hb^2/La^2*ddB0[r,1,1,3,3]*B[r,1,1,3,3,3,3]-2/27*hb^2/La^2*dB0[r,1,2,1,1]*dB[r,1,2
,3,3,1,1]-1/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,3,3,1,1]-1/27*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,3,3,1,1]+1/27*hb^2/La^
2*dB0[r,1,1,1,1]*dB[r,1,1,3,3,3,3]-1/54*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,3,3,3,3]-1/27*hb^2/La^2*dB0[r,1,2,3,3]*dB[r,1
,2,3,3,3,3]-1/54*hb^2/La^2*B0[r,1,2,3,3]*ddB[r,1,2,3,3,3,3]+16/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,3,3,1,1]-4/243*hb^2/La^2*
C[r,3,3,3,3]*B[r,1,2,1,3,1,3]+29/108*hb^2/La^2*A[r,1,3,3,1,2]*A0[r,1,1,2]-20/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,1,1
]+19/486*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+707/17496*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]+1/54*hb^
2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,2,2,1,1,2]+1/54*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,2,1,2,1,2]+17/17496*hb^2/La^2*dB[r,1
,2,1,1,3,3]*dB[r,1,2,3,3,1,1]-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,2,2,1,1]+17/2187*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB
[r,1,1,1,1,1,1]-17/4374*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+35/5832*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,
3,3]-13/1458*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]-85/17496*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+257/
2916*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1,1]-205/2916*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,2,1,2]-8/729*dB[r,1,
2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,1,3,3]+7/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r
,1,1,3,1,3,1]+23/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-1/54*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]-1/486*
hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,2,1,2]+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,3,2,3,1]-1/162*hb^2/La^2*B[r,1,2,2,2
,1,1]*ddB[r,1,1,3,3,1,1]+23/8748*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+11/8748*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r
,1,1,1,2,1,2]+7/2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+5/54*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,1,1,1,2]-707/
17496*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]-71/1944*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,2,1,1,2]-1/54*hb^2/La^
2*B[r,1,2,2,2,1,1]*ddB[r,1,2,1,2,1,2]-1/54*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,2,1,1,2]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3
]*dA[r,1,1,2,3,3]-2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,3,1]-10/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-13/
1458*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,1,1]-85/17496*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/81*hb^2/La^
2*B[r,1,2,2,2,1,1]*dA[r,1,2,3,3,1]+1/486*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,3,3]+2/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1
,1,1,1,1]+2/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,2,1,2]-1/324*hb^2/La^2*B[r
,1,2,2,1,1,2]*ddB[r,1,1,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2
,2,2,1,1]-1/54*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,2,1,1,3,3]-1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,2,1,2]+1/81*hb
^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]+5/81*hb^2/La^2*B[r,1,1,1,2,1,2]*ddB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*C[r,1,1,3
,3]*B[r,1,2,3,3,1,1]-4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]-2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,1,1,2]-2/81*hb^
2/La^2*B[r,1,2,3,1,1,3]*C[r,1,1,1,1]-2/81*hb^2/La^2*B[r,1,1,1,2,1,2]*C[r,1,2,1,2]+2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1
,2,1,2]-1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-7/8748*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,1,3,1,3]-5/486*hb^
2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,1,3,1]-1/8748*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,3,1,3,1]-13/4374*hb^2/La^2*dB[r,1,2
,1,1,3,3]*dB[r,1,2,3,1,1,3]-1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]-1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,
3]+13/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,1,1]-13/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*B
[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1
,1,2,1,2]-1/324*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,3,3]-5/4374*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,3,1,3,1]+11/
8748*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1,3,1]+1/324*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,3,3]-1/486*hb^2/La^2*
B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]+20/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]-191/8748*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB
[r,1,1,1,2,1,2]+2/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-1/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-\
37/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,1,2]-11/162*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]+5/972*hb^2/La^
2*dA[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]-5/972*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]-5/972*hb^2/La^2*B[r,1,2,2,1,1,2]*
ddB[r,1,1,1,2,1,2]+2/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]-1/108*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,
3]-5/486*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]-5/324*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]+5/486*ddB[r,
1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]+5/324*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]-1/324*hb^2/La^2*B[r,1,1,3,1
,3,1]*ddB[r,1,1,3,3,3,3]-1/486*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,1,1,1]-13/1458*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1
,1,3,3,1,1]-85/17496*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+1/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]+5/324*
hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,1,3,3]-1/162*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,2,3,3,1]+7/243*C[r,3,3,1,1]*hb^2/La^
2*B[r,1,1,1,1,1,1]-11/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]+38/2187*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,2,1,2]+
85/4374*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]+1/324*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,2,1,1]+31/17496*hb^2
/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,2,1,2]-5/17496*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,1,1,2]-1/972*hb^2/La^2*B[r,1,1
,1,3,1,3]*ddB[r,1,1,1,1,3,3]-1/243*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]-14/243*hb^2/La^2*B[r,1,2,1,2,1,2]*C[r,
1,2,1,2]-16/243*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,1,1,1]+16/243*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,2,1,2]-1/243*hb^2/La^2*
A[r,1,2,3,3,1]*dB[r,1,2,3,3,1,1]-2/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,2,1,1]+1/108*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r
,1,2,1,2,1,2]+1/108*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,2,2,1,1,2]+1/54*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,3,3,1,1]-1/
27*hb^2/La^2*A[r,1,3,2,3,1]*dB0[r,1,1,1,1]-1/27*hb^2/La^2*A[r,1,2,3,3,1]*A[r,1,1,2,3,3]-1/54*hb^2/La^2*A[r,1,2,3,1,3]*A
[r,1,1,2,1,1]+1/54*hb^2/La^2*B0[r,1,1,3,3]*ddB[r,1,1,1,1,3,3]+1/54*hb^2/La^2*ddB0[r,1,1,3,3]*B[r,1,1,1,1,3,3]+1/27*hb^2
/La^2*dB0[r,1,2,1,1]*dB[r,1,2,1,2,1,2]-1/27*hb^2/La^2*dA[r,1,1,2,3,3]*B0[r,1,1,3,3]+1/27*hb^2/La^2*dA[r,1,3,2,3,1]*B0[r
,1,1,1,1]+1/27*hb^2/La^2*dB0[r,1,2,3,3]*dB[r,1,2,1,1,3,3]+1/54*hb^2/La^2*B0[r,1,2,3,3]*ddB[r,1,2,1,1,3,3]+1/54*hb^2/La^
2*ddB0[r,1,2,3,3]*B[r,1,2,1,1,3,3]+1/27*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,1,2,1,1]-1/54*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1
,1,3,1,3,1]-1/54*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,3,1,3]-4/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,1,3,3]-4/27*hb^2/La^2
*B0[r,1,1,3,3]*C[r,1,1,3,3]+8/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,3,3,1,1]+8/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,1,1,1]+4/27*hb
^2/La^2*B0[r,1,2,1,1]*C[r,3,3,3,3]+4/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,1,3,3]-8/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,1,1,1]-\
8/27*hb^2/La^2*B0[r,1,1,3,3]*C[r,1,1,1,1]+17/486*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,2,2,1,1]+1/54*hb^2/La^2*B[r,1,2,3
,3,1,1]*ddB[r,1,2,2,2,1,1]+2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,3,3,1,1]-4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,
2,3,3,1]+1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,3,3,3,3]+1/27*hb^2/La^2*B0[r,1,1,1,1]*ddB[r,1,1,1,1,1,1]-1/27*hb^2/
La^2*B0[r,1,1,1,1]*ddB[r,1,1,1,2,1,2]+1/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[r,1,1,1,1,1,1]-1/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[
r,1,1,1,2,1,2]-8/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,2,1,2]+8/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,2,1,2]+8/27*hb^2/La^2*B0[r,
1,1,3,3]*C[r,1,2,1,2]-1/486*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,2,2,1,1]-8/243*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,3,1,3]
+8/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,3,3,3,3]-16/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,1,1,1,1]-8/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,
1,1,3,3]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB0[r,1,1,3,3]+26/243*hb^2/La^2*B[r,1,1,3,1,3,1]*C[r,1,1,1,1]-26/243*hb^2/La^2*B
[r,1,1,3,1,3,1]*C[r,1,2,1,2]-1/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,1,3,3]-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,
1,3,2,3,1]+11/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,1,2,3,3]-1/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,3,3,3]-2/243*hb^
2/La^2*C[r,3,3,3,3]*B[r,1,2,3,3,3,3]-1/162*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,3,3]+1/2187*hb^2/La^2*dB[r,1,2,1,3,
1,3]*dB[r,1,1,1,3,1,3]+1/18*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,3,2,1,3]-4/243*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,3,3,3]+1/486
*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,3,3]+5/4374*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,1,3,1,3]-1/162*hb^2/La^2*C[r
,3,3,3,3]*B[r,1,1,3,1,3,1]-2/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,1,3,1]+5/972*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,1
,3,3]+4/243*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,3,1,3]-73/1458*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,1,1]+89/1458*hb
^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,2,1,2]-31/972*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,3,3]-799/17496*hb^2/La^2*dB
[r,1,1,3,3,3,3]*dB[r,1,1,1,1,1,1]+899/17496*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,2,1,2]+23/11664*hb^2/La^2*dB[r,1,1,3
,3,3,3]*dB[r,1,1,1,1,3,3]+1/486*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,2,1,2]-1/486*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,
1,1,1,3,3]+5/972*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,1,1]+1/648*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,3,3]+1/
324*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,1,1]-1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,2,1,2]-13/34992*hb^2/La^
2*dB[r,1,2,1,1,3,3]*dB[r,1,2,2,1,1,2]+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,3,2,3,1]+1/324*hb^2/La^2*B[r,1,1,3,3,3,3]
*dA[r,1,3,2,3,1]+1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,2,3,3,1]+5/972*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,3,3]+5/
17496*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,3,1,3,1]-68/2187/hb^2*La^2*dDD[r,3,3]*dDD[r,1,1]+4/243*hb^2/La^2*B[r,1,1,1,3
,1,3]*dA[r,1,3,2,3,1]-8/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,3,1,3]-17/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,1,1
,3]+2/2187*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,3,1,3]-331/8748*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,3,1,3]+5/243*C
[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]+1/243*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,1,2,1,2]-1/729*dB[r,1,2,3,3,1,1]*hb^2
/La^2*dB[r,1,1,3,3,1,1]-5/4374*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]-1/324*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1
,3,3,1,1]-1/162*C[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]+13/243*hb^2/La^2*B[r,1,2,2,1,1,2]*C[r,1,1,1,1]-13/243*hb^2/La^2
*B[r,1,2,2,1,1,2]*C[r,1,2,1,2]+14/243*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,2,1,2]+13/243*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,1
,1,1]-13/243*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,2,1,2]+13/486*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,1,1,2]+7/243*hb^2/La^2*C[r
,1,1,3,3]*B[r,1,2,1,2,1,2]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,1,1]-23/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,2
,1,2]+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,1,1,1]-2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,2,1,2]+2/81*DD[r,3,3]*dA[r,1,3
,2,3,1]+2/243*dDD[r,1,1]*dB[r,1,2,2,2,1,1]+31/4374*dDD[r,1,1]*dB[r,1,2,1,2,1,2]-23/4374*dDD[r,1,1]*dB[r,1,2,2,1,1,2]+95
/2187*dDD[r,3,3]*dB[r,1,1,1,1,1,1]-115/2187*dDD[r,3,3]*dB[r,1,1,1,2,1,2]-14/2187*dB[r,1,2,3,3,3,3]*dDD[r,3,3]+4/2187*dB
[r,1,2,3,3,1,1]*dDD[r,3,3]-8/81*C[r,3,3,1,1]*DD[r,1,1]-8/81*C[r,1,1,1,1]*DD[r,3,3]+8/81*C[r,1,2,1,2]*DD[r,3,3]+17/4374*
dB[r,1,2,1,1,3,3]*dDD[r,3,3]-17/4374*dB[r,1,2,3,3,3,3]*dDD[r,1,1]+17/1458*dDD[r,3,3]*dB[r,1,1,1,1,3,3]+26/729*dB[r,1,1,
3,3,1,1]*dDD[r,1,1]+85/4374*dB[r,1,1,3,3,3,3]*dDD[r,1,1]+1/81*ddB[r,1,1,3,3,3,3]*DD[r,1,1]+1/81*ddB[r,1,1,1,1,3,3]*DD[r
,3,3]-2/81*DD[r,3,3]*dA[r,1,1,2,3,3]-4/81*C[r,3,3,3,3]*DD[r,1,1]-4/81*C[r,1,1,3,3]*DD[r,3,3]+2/81*ddB[r,1,1,3,3,1,1]*DD
[r,1,1]+2/81*ddB[r,1,1,1,1,1,1]*DD[r,3,3]-2/81*ddB[r,1,1,1,2,1,2]*DD[r,3,3]-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,
1,1,1,1]-5/18*hb^2/La^2*A0[r,1,1,2]*A[r,1,1,1,1,2]-5/27*hb^2/La^2*A0[r,1,1,2]*A[r,1,2,1,1,1]-1/6*hb^2/La^2*A[r,1,1,2,1,
1]*A0[r,1,1,2]-1/108*hb^2/La^2*A[r,1,3,2,1,3]*A0[r,1,1,2]-1/9*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,1,1,1,2]+1/54*hb^2/La^2*A[
r,1,2,3,1,3]*A[r,1,1,1,1,2]+2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,2,1,2]-1/27*hb^2/La^2*A[r,1,3,2,3,1]*A[r,1,1,2
,3,3]+13/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,3,1,3,1]+1/108*hb^2/La^2*ddB[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]+1/108*hb^2/La^
2*ddB[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]-1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,2,3,1,1,3]-1/54*hb^2/La^2*B[r,1,2,3,1,1,3
]*ddB[r,1,2,1,3,1,3]+2/27*hb^2/La^2*A[r,1,1,2,3,3]*dB0[r,1,1,1,1]+1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,3,3,1,1]+1/54*
hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,2,1,1,2]+1/27*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,2,2,1,1]+1/27*hb^2/La^2*dB0[r,1,1,3,3
]*dB[r,1,1,1,2,1,2]-1/54*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,3,1,3]+1/54*hb^2/La^2*A[r,1,3,2,1,3]*A[r,1,1,2,1,1]+16/27*
hb^2/La^2*B0[r,1,2,1,1]*C[r,1,2,1,2]+1/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,1,3,3]-1/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1
,2,2,1,1,2]-1/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,2,1,1]-5/1944*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,3,3]+1/162
*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,1,1]-1/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,1,3,1,3,1]+10/243*A[r,1,2,3,3,1]*hb^2/
La^2*dB[r,1,1,1,1,1,1]+665/34992*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,1,3,3]-1/648*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1
,1,3,3,3,3]-37/8748*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+41/8748*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]
-7/5832*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-115/17496*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+17/11664*
dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-13/2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]-85/34992*dB[r,1,2,1
,1,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]+95/17496*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+1/9*hb^2/La^2*A[r,1,2,3,3,1]
*A[r,1,3,2,3,1]-1/324*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,1,2,3,3]-331/8748*hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,1,1,3,1,3]
+1/324*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,3,3]+1/972*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,3,3]-4/243*hb^2/La^
2*A[r,1,2,3,3,1]*dB[r,1,2,1,3,1,3]+1/243*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,1,1]+5/729*dB[r,1,2,3,3,3,3]*hb^2/La^
2*dB[r,1,1,3,3,1,1]+35/8748*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-1/81*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3
,1,1]+8/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+25/4374*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-85/8748
*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,2,1,2,1,2]-13/729*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,2,1,2,1,2]-2/243*hb^2/La^2*B[r
,1,2,3,3,3,3]*dA[r,1,2,3,3,1]-4/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]+1/27*hb^2/La^2*dA[r,1,1,2,3,3]*B0[r,1,2,3
,3]+1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB0[r,1,2,3,3]+1/27*hb^2/La^2*dA[r,1,2,3,3,1]*B0[r,1,2,1,1]+1/27*hb^2/La^2*A[r,1,2,3,
3,1]*dB0[r,1,2,1,1]-1/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,1,1,1,1]+1/27*hb^2/La^2*dB0[r,1,2,1,1]*dB[r,1,2,2,1,1,2]+2/
27*hb^2/La^2*dB0[r,1,2,1,1]*dB[r,1,2,2,2,1,1]+1/54*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,1,2,1,2]+1/54*hb^2/La^2*B0[r,1,2,1
,1]*ddB[r,1,2,2,1,1,2]+1/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,2,2,1,1]+1/54*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,1,2,1,2]+
1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,2,1,1,3,3]+1/108*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,2,3,3,3,3]+1/54*hb^2/La^2*
A[r,1,1,2,3,3]*dB[r,1,2,3,3,3,3]-1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB0[r,1,1,3,3]+2/27*hb^2/La^2*dA[r,1,2,3,3,1]*B0[r,1,1,1
,1]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB0[r,1,1,1,1]+4/81*ddB[r,1,1,1,2,1,2]*DD[r,1,1]+20/243*A[r,1,1,2,3,3]*dDD[r,1,1]-2/
81*ddB[r,1,1,1,1,3,3]*DD[r,1,1]+17/2187*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+34/2187*dB[r,1,2,3,1,1,3]*dDD[r,1,1]+17/2187*dB[r,
1,2,2,2,1,1]*dDD[r,3,3]-17/2187*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+16/81*C[r,1,1,1,1]*DD[r,1,1]-4/81*ddB[r,1,1,1,1,1,1]*DD[r,
1,1]-8/2187*dB[r,1,2,1,1,3,3]*dDD[r,1,1]+8/81*C[r,1,1,3,3]*DD[r,1,1]+20/2187*dB[r,1,1,3,1,3,1]*dDD[r,1,1]+4/81*DD[r,1,1
]*dA[r,1,1,2,3,3]-136/2187*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+68/2187*dDD[r,1,1]*dB[r,1,1,1,2,1,2]-35/729*dDD[r,1,1]*dB[r,1,1
,1,1,3,3]-4/81*DD[r,1,1]*dA[r,1,3,2,3,1]-16/81*C[r,1,2,1,2]*DD[r,1,1]+34/2187*dDD[r,3,3]*dB[r,1,2,1,2,1,2]-20/2187*dB[r
,1,2,1,3,1,3]*dDD[r,3,3]-10/243*A[r,1,2,3,3,1]*dDD[r,1,1]+10/243*A[r,1,3,2,3,1]*dDD[r,3,3]+7/2187*dB[r,1,1,1,3,1,3]*dDD
[r,1,1]+17/2187*dB[r,1,1,3,1,3,1]*dDD[r,3,3]-7/2187*dB[r,1,2,1,3,1,3]*dDD[r,1,1]-17/2187*dB[r,1,2,3,1,1,3]*dDD[r,3,3]-4
/81*DD[r,1,1]*dA[r,1,2,3,3,1]+17/8748*hb^2/La^2*dB[r,1,2,2,1,1,2]^2+25/17496*hb^2/La^2*dB[r,1,2,3,1,1,3]^2-673/17496*hb
^2/La^2*dB[r,1,2,2,2,1,1]^2+13/17496*hb^2/La^2*dB[r,1,2,3,3,1,1]^2+517/17496*hb^2/La^2*dB[r,1,1,1,1,1,1]^2+1/54*hb^2/La
^2*A[r,1,3,2,3,1]^2+1/108*hb^2/La^2*A[r,1,3,2,1,3]^2+5/54*hb^2/La^2*A[r,1,1,2,3,3]^2+1/108*hb^2/La^2*A[r,1,2,3,1,3]^2+5
/54*hb^2/La^2*A[r,1,1,1,1,2]^2+1/108*hb^2/La^2*A[r,1,2,1,1,1]^2+1/108*hb^2/La^2*A[r,1,1,2,1,1]^2+31/3888*hb^2/La^2*dB[r
,1,1,1,1,3,3]^2+1189/17496*hb^2/La^2*dB[r,1,1,1,2,1,2]^2+68/2187/hb^2*La^2*dDD[r,1,1]^2-11/17496*hb^2/La^2*dB[r,1,1,3,1
,3,1]^2-613/34992*hb^2/La^2*dB[r,1,2,1,1,3,3]^2+1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,2,3,3,1]+7/17496*hb^2/La^2*dB[r
,1,2,1,1,3,3]*dB[r,1,2,1,3,1,3]+1/162*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,1,1,3]+8/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,3,
1,3]-7/972*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,3,3]-4/243*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,3,1,3]+13/486*hb^2/La^2
*C[r,1,1,3,3]*B[r,1,2,2,2,1,1]+7/8748*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,3,1,3,1]+7/8748*hb^2/La^2*dB[r,1,2,3,1,1,3]*
dB[r,1,1,1,3,1,3]-31/17496*hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,2,1,2,1,2]-31/34992*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,
1,2,1,2]-1/324*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,3,1,3,1]+1/4374*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,3,1,1]+2/243
*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,1,1,3]+2/243*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,3,2,3,1]-16/243*hb^2/La^2*B[r,1,2,1
,3,1,3]*C[r,1,2,1,2]+1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,1,1]-1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,2
,1,2]-1/162*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,3,3,1,1]-1/27*hb^2/La*ddB[r,1,1,1,1,1,1]+1/27*hb^2/La*ddB[r,1,1,1,2,1,
2]-1/54*hb^2/La*ddB[r,1,1,1,1,3,3]+4/27*hb^2/La*C[r,1,1,1,1]+1/27*hb^2/La*dA[r,1,1,2,3,3]+2/27*hb^2/La*C[r,1,1,3,3]-4/
27*hb^2/La*C[r,1,2,1,2]-1/27*hb^2/La*dA[r,1,3,2,3,1]+1/27*hb^2/La*ddB[r,1,1,3,3,1,1]+1/54*hb^2/La*ddB[r,1,1,3,3,3,3]-4/
27*hb^2/La*C[r,3,3,1,1]-2/27*hb^2/La*C[r,3,3,3,3]-2/27*hb^2/La*dA[r,1,2,3,3,1]+1/36*hb^2/La^2*A[r,1,2,3,1,3]*A0[r,1,1,2
]-5/972*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,1,1]+5/972*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,2,1,2]+5/1944*hb^2/
La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,3,3]+1/243*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,1,2,3,3]+13/1458*dB[r,1,2,3,1,1,3]*hb^
2/La^2*dB[r,1,1,3,3,1,1]+85/17496*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]+37/8748*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[
r,1,1,1,1,1,1]-41/8748*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+7/5832*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,
3]+1/162*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,1,3,3]+1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,3,3,3]+5/324*hb^2/La^2*B[r,1,2,3
,3,3,3]*dA[r,1,1,2,3,3]-25/972*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,2,1,2]-31/972*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,1,
1,2]-11/972*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,2,1,1]-169/17496*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,1,2,1,2]+119/
17496*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,1,1,2]+13/972*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,2,1,1]+197/17496*hb^2
/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,1,2,1,2]-127/17496*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,1,1,2]-1/486*hb^2/La^2*dB[r,
1,1,1,1,3,3]*dB[r,1,2,2,2,1,1]+7/486*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-11/162*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,
1,2]+10/243*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]-1/81*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]-10/243*C[r,1,2,1,2]*hb
^2/La^2*B[r,1,1,3,3,1,1]-4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,3,2,3,1]-23/972*hb^2/La^2*B[r,1,2,1,2,1,2]*dA[r,1,3,2,
3,1]-17/972*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]+7/324*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]+1/216*ddB
[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]-7/486*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]+1/648*ddB[r,1,1,1,1,3,3]
*hb^2/La^2*B[r,1,1,3,3,3,3]+1/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,1,1,3]+16/243*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,3,1,3]
+7/243*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,1,2,3,3]-4/243*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]-11/486*hb^2/La^2*
dA[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]-31/972*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,2,2,1,1,2]-2/2187*hb^2/La^2*dB[r,1,2,3,3,1,1]*
dB[r,1,1,1,3,1,3]-31/11664*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,1,2,1,2]+35/11664*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,
2,1,1,2]+4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,1,2,3,3]+17/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,3,1,3,1]-7/
17496*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,1,3,1,3]-4/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1,1,2,3,3]-8/81*hb^2/La^2*C[r
,3,3,1,1]*B[r,1,2,1,2,1,2]-4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,2,1,2]-13/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,2,1,
2]-7/4374*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,1,1,3,1,3]+7/486*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]-1/18*hb^2/La^2
*A[r,1,3,2,1,3]*A[r,1,1,1,1,2]+19/486*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,3,2,3,1]+11/8748*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB
[r,1,2,2,2,1,1]-11/8748*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,1,1,2]-2/2187*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,3,3,1
,1]-1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]-107/8748*dB[r,1
,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]+121/8748*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]-13/2916*dB[r,1,1,3,1,3,1
]*hb^2/La^2*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,2,1,1,1]+5/54*hb^2/La^2*A[r,1,1,1,1,2]*A[r,1,2,1,1,1]+
1/972*hb^2/La^2*B[r,1,1,1,1,3,3]*ddB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,2,1,2]-2/81*hb^2/La^2*C[r,3,3
,3,3]*B[r,1,2,2,2,1,1]-1/54*hb^2/La^2*ddB[r,1,2,2,2,1,1]*B[r,1,2,1,2,1,2]-1/54*hb^2/La^2*ddB[r,1,2,2,2,1,1]*B[r,1,2,2,1
,1,2]-19/486*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]-7/8748*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-145/
8748*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+95/8748*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-5/81*hb^2/La^2
*dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]+2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dA[r,1,1,2,3,3]-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[
r,1,1,3,3,1,1]+1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,1,1,1]+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-1
/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,2,1,2]-11/486*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,1,1,3]-4/81*hb^2/La^2*dA[
r,1,1,2,3,3]*B[r,1,1,1,2,1,2]+1/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]-13/486*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,
2,2,1,1]-13/486*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]-5/486*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,3,1,1]+37/17496*hb
^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,2,1,1]-5/243*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,3,3]-2/81*hb^2/La^2*C[r,1,1,1,1
]*B[r,1,2,3,3,1,1]+5/243*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+65/3888*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2+1987/17496*hb^2/La^2
*B[r,1,2,2,2,1,1]^2/r^2+1997/34992*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/3888*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2-11/17496*hb
^2/La^2*B[r,1,1,3,1,3,1]^2/r^2+209/34992*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2+5/8748*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2-11/
17496*hb^2/La^2*B[r,1,2,3,1,1,3]^2/r^2+1/3888*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+113/34992*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r
^2+1/972*hb^2/La^2*B[r,1,2,1,3,1,3]^2/r^2+5/972*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]/r^2-37/1944*hb^2/La^2*B[r,1
,2,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-1/324*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,1,3,1,3]/r^2-5/1944*hb^2/La^2*B[r,1,2,3,3,3,3
]*B[r,1,1,3,3,3,3]/r^2-1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]/r^2+19/1944*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2
,3,3,3,3]/r^2+1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,3,1,1]/r^2+1/972*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,3,3]/r
^2-5/1944*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3,1]/r^2+1/648*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]/r^2+1/648*
hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,3,3,3]/r^2-29/8748*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+19/8748*B[r,1,1
,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-1/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2-1091/17496*hb^2/La^2*B[r
,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2+16/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2-17/729*hb^2/La^2*B[r,1,1,3,3,
3,3]*B[r,1,1,1,1,3,3]/r^2+37/1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2+847/5832*hb^2/La^2*B[r,1,1,1,1,3,3]*B
[r,1,1,1,2,1,2]/r^2-25/8748*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]/r^2-109/1944*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2
,1,2,1,2]/r^2-929/17496*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2-136/2187/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2+17/
8748*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-5/1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2+107/8748*hb
^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2-25/8748*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/r^2+1/1944*hb^2/La^2*
B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-1/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]/r^2-29/8748*hb^2/La^2*B[r,1,2,3
,1,1,3]*B[r,1,2,2,2,1,1]/r^2+5/1944*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]/r^2-2/81*B[r,1,2,1,3,1,3]*DD[r,3,3]/r^2
-1/243*B[r,1,2,3,3,3,3]*DD[r,3,3]/r^2+1/243*B[r,1,2,3,3,3,3]*DD[r,1,1]/r^2+7/243*DD[r,3,3]*B[r,1,2,1,2,1,2]/r^2-7/243*B
[r,1,2,1,2,1,2]*DD[r,1,1]/r^2-41/17496*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2-13/17496*hb^2/La^2*B[r,1,2,2,1,1
,2]*B[r,1,1,3,1,3,1]/r^2+53/17496*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+1903/17496*hb^2/La^2*B[r,1,2,2,1,1,2]
*B[r,1,2,2,2,1,1]/r^2+5/972*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2-53/8748*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,
1,1,1,1]/r^2+85/8748*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-5/5832*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]
/r^2+2/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2-13/8748*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+11/
1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-1/8748*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+19/5832*hb^
2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+23/1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2-1025/8748*hb^2/La^
2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-7/8748*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2+25/17496*hb^2/La^2*B[r,1
,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2-23/2916*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2-127/17496*hb^2/La^2*B[r,1,1,3,
3,3,3]*B[r,1,2,3,1,1,3]/r^2-67/8748*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2+16/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B
[r,1,1,3,3,1,1]/r^2+7/1944*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-13/5832*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2
,2,1,1]/r^2-11/4374*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+113/17496*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,
3]/r^2-251/17496*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+301/17496*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/
r^2-37/648*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2-79/17496*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-1/
324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-1/972*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,1,2,1,2]/r^2+1/972*hb^2/La
^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^2-1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]/r^2+1/972*hb^2/La^2*B[r,1,2,
3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-1/972*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,3,1,3]/r^2-13/1944*hb^2/La^2*B[r,1,2,1,2,1,2]*
B[r,1,1,1,1,1,1]/r^2+1/72*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,2,1,2]/r^2-2/243*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,
1,1]/r^2+1/324*hb^2/La^2*B[r,1,1,1,3,1,3]*B[r,1,2,3,3,3,3]/r^2+1/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+1/
243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+269/2187*B[r,1,1,1,1,1,1]*DD[r,1,1]/r^2-283/2187*B[r,1,1,1,2,1,2]*
DD[r,1,1]/r^2-16/729*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2+1/2187*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2+46/729*B[r,1,1,1,1,3,3]*DD[r,
1,1]/r^2-31/2187*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+14/2187*B[r,1,1,1,3,1,3]*DD[r,1,1]/r^2+1/2187*B[r,1,2,3,3,1,1]*DD[r,1,1
]/r^2-1/2187*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+70/2187*B[r,1,2,2,1,1,2]*DD[r,3,3]/r^2+8/729*B[r,1,1,1,1,3,3]*DD[r,3,3]/r^2
+55/2187*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2-41/2187*B[r,1,1,1,2,1,2]*DD[r,3,3]/r^2-1/2187*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^2+61
/2187*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2+11/2187*B[r,1,2,2,2,1,1]*DD[r,3,3]/r^2-11/2187*B[r,1,2,2,2,1,1]*DD[r,1,1]/r^2-7/
2187*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-14/2187*B[r,1,1,1,3,1,3]*DD[r,3,3]/r^2-70/2187*B[r,1,2,2,1,1,2]*DD[r,1,1]/r^2-131/
2187*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2+7/2187*B[r,1,1,3,1,3,1]*DD[r,3,3]/r^2-61/2187*B[r,1,2,3,1,1,3]*DD[r,3,3]/r^2-92/729
*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2+23/8748*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]/r^2+19/8748*hb^2/La^2*B[r,1,2,3,1,1
,3]*B[r,1,2,3,3,1,1]/r^2+211/1944*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]/r^2-1/216*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,
1,2,3,3,1,1]/r^2+95/8748*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2+113/17496*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3
,3,1,1]/r^2-7/4374*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2-1/216*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]/r^
2+7/1458*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+37/17496*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-19/
1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2+191/8748*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+89/17496*
hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-37/5832*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2-1/972*hb^2/La^2
*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2-1/9*hb^2/La^2*B[r,1,1,1,1,3,3]*B0[r,1,1,3,3]/r^2+2/9*hb^2/La^2*B[r,1,2,3,3,1,1]*
B0[r,1,2,1,1]/r^2+1/9*hb^2/La^2*B[r,1,2,3,3,3,3]*B0[r,1,2,3,3]/r^2-2/9*hb^2/La^2*B[r,1,2,2,2,1,1]*B0[r,1,2,1,1]/r^2-1/9
*hb^2/La^2*B[r,1,2,1,1,3,3]*B0[r,1,2,3,3]/r^2+2/9*hb^2/La^2*B0[r,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2-1/3*hb^2/La*B[r,1,1,3,3,
1,1]/r^2+2/81*B[r,1,2,1,3,1,3]*DD[r,1,1]/r^2+1/3*hb^2/La*B[r,1,1,1,1,1,1]/r^2-2/3*hb^2/La*B[r,1,1,1,2,1,2]/r^2-1/9*hb^2
/La^2*B0[r,1,2,1,1]*B[r,1,2,1,2,1,2]/r^2-1/9*hb^2/La^2*B0[r,1,2,1,1]*B[r,1,2,2,1,1,2]/r^2+2/9*hb^2/La^2*B[r,1,1,3,3,1,1
]*B0[r,1,1,1,1]/r^2+1/9*hb^2/La^2*B[r,1,1,3,3,3,3]*B0[r,1,1,3,3]/r^2-2/9*hb^2/La^2*B[r,1,1,1,1,1,1]*B0[r,1,1,1,1]/r^2+
35/8748*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+967/8748*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2+35/
17496*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2+11/1944*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-1/243*hb^
2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2-26/243*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]/r^2+109/972*hb^2/La^2*B
[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-43/17496*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-25/8748*hb^2/La^2*B[r,1,2
,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2-23/1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+1165/17496*hb^2/La^2*B[r,1,1,3,3
,3,3]*B[r,1,1,1,1,1,1]/r^2+23/1458*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^2-91/8748*hb^2/La^2*B[r,1,1,1,1,1,1]*B
[r,1,2,2,2,1,1]/r^2+47/5832*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-139/8748*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2
,3,3,1,1]/r^2-893/5832*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+763/8748*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,
1,2]/r^2+47/17496*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+68/2187/hb^2*La^2*DD[r,1,1]^2/r^2+68/2187/hb^2*La^2*
DD[r,3,3]^2/r^2+67/17496*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2-815/17496*hb^2/La^2*B[r,1,1,1,1,1,1]^2/r^2-4643/17496*hb^2/La
^2*B[r,1,1,1,2,1,2]^2/r^2+1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,3,3,3,3]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,3,3,1,1]/r+1/9
*hb^2/La^2*A[r,1,1,1,1,2]*B0[r,1,2,1,1]/r+1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,2,2,1,1]/r+1/9*hb^2/La^2*A[r,1,1,1,1,2]*B0[
r,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,1,2,1,2]/r-1/9*hb^2/La^2*A[
r,1,2,1,1,1]*B0[r,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,2,1,1,2]/r-1/9*hb^2/La^2*A[r,1,1,2,1,1]*B0[r,1,2,1,1]/r-\
1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,1,1,3,3]/r+1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,3,1,1,3]/r+1/9*hb^2/La^2*A[r,1,3,2,1,3]*
B0[r,1,2,3,3]/r+1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,1,3,1,3]/r+1/9*hb^2/La^2*A[r,1,2,3,1,3]*B0[r,1,1,3,3]/r+4/243*hb^2/La
^2*B[r,1,2,1,3,1,3]*dB[r,1,1,3,3,1,1]/r-8/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,2,3,3,1]/r-1/27*hb^2/La^2*B0[r,1,2,3,3]*
dB[r,1,2,3,3,3,3]/r-1/27*hb^2/La^2*dB0[r,1,2,3,3]*B[r,1,2,3,3,3,3]/r-2/27*hb^2/La^2*B0[r,1,1,1,1]*dB[r,1,1,3,3,1,1]/r-2
/27*hb^2/La^2*dB0[r,1,1,1,1]*B[r,1,1,3,3,1,1]/r+2/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,2,2,1,1]/r+1/27*hb^2/La^2*B0[r,1,
2,1,1]*dB[r,1,2,1,2,1,2]/r+1/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,2,1,1,2]/r+2/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,2,2,2,1
,1]/r+1/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,2,1,2,1,2]/r+1/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,2,2,1,1,2]/r-4/27*hb^2/La*A[
r,1,2,3,3,1]/r+2/27*hb^2/La*dB[r,1,1,3,3,1,1]/r+1/27*hb^2/La*dB[r,1,1,3,3,3,3]/r-2/27*hb^2/La*A[r,1,3,2,3,1]/r-2/27*hb^
2/La*dB[r,1,1,1,1,1,1]/r+2/27*hb^2/La*dB[r,1,1,1,2,1,2]/r-1/27*hb^2/La*dB[r,1,1,1,1,3,3]/r+11/81*hb^2/La^2*A[r,1,3,3,1,
2]*B[r,1,2,1,2,1,2]/r-53/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,1,1,3]/r-1/972*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,2,1,2
]/r+29/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,3,1,3]/r+13/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,2,1,1,2]/r+4/243*hb^2/La
^2*A[r,1,2,1,1,1]*B[r,1,2,3,3,3,3]/r+1/243*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,3,3]/r-7/81*hb^2/La^2*A[r,1,3,2,1,3]
*B[r,1,1,3,3,1,1]/r-13/324*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,1,1]/r+2/243*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,1,
1]/r-8/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]/r-2/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,1,1]/r-53/486*hb^2/
La^2*A[r,1,3,2,1,3]*B[r,1,1,1,3,1,3]/r+1/27*hb^2/La^2*B0[r,1,2,3,3]*dB[r,1,2,1,1,3,3]/r+1/27*hb^2/La^2*dB0[r,1,2,3,3]*B
[r,1,2,1,1,3,3]/r+1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]/r+1/54*hb^2/La^2*dB[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]
/r+1/54*hb^2/La^2*dB[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r-1/27*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,2,3,1,1,3]/r-1/27*hb^2/La
^2*B[r,1,2,3,1,1,3]*dB[r,1,2,1,3,1,3]/r+2/27*hb^2/La^2*B0[r,1,1,1,1]*dB[r,1,1,1,1,1,1]/r-2/27*hb^2/La^2*B0[r,1,1,1,1]*
dB[r,1,1,1,2,1,2]/r+2/27*hb^2/La^2*dB0[r,1,1,1,1]*B[r,1,1,1,1,1,1]/r-2/27*hb^2/La^2*dB0[r,1,1,1,1]*B[r,1,1,1,2,1,2]/r-\
23/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r-1/162*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,3,3]/r+1/162*hb^2/La^2
*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,1,1]/r-71/972*hb^2/La^2*A[r,1,3,3,1,
2]*B[r,1,1,1,1,1,1]/r-65/486*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]
/r+1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,3,1,3]/r+145/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r-7/243*hb^2/La^
2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r+13/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,1,1]/r+13/162*hb^2/La^2*A[r,1,2,3,1,3]*
B[r,1,1,1,1,3,3]/r-11/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r+13/243*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/
r+4/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-2/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-2/81*hb^2/La^
2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r+10/81*hb^2/La^2*B[r,1,1,1,2,
1,2]*dB[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1]/r+2/243*A[r,1,3,2,1,3]*DD[r,3,3]/r-4/81*DD[r
,3,3]*A[r,1,1,2,3,3]/r-8/81*DD[r,1,1]*A[r,1,2,3,3,1]/r+4/81*DD[r,3,3]*A[r,1,3,2,3,1]/r-2/243*A[r,1,3,2,1,3]*DD[r,1,1]/r
-8/81*DD[r,3,3]*A[r,1,2,1,1,1]/r-26/243*DD[r,3,3]*A[r,1,1,2,1,1]/r+2/81*A[r,1,2,3,1,3]*DD[r,3,3]/r-8/81*A[r,1,2,3,1,3]*
DD[r,1,1]/r+14/81*DD[r,1,1]*A[r,1,2,1,1,1]/r+26/243*DD[r,1,1]*A[r,1,1,2,1,1]/r-1/27*hb^2/La^2*B0[r,1,1,3,3]*dB[r,1,1,3,
3,3,3]/r-1/27*hb^2/La^2*dB0[r,1,1,3,3]*B[r,1,1,3,3,3,3]/r-2/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,3,3,1,1]/r-2/27*hb^2/La
^2*dB0[r,1,2,1,1]*B[r,1,2,3,3,1,1]/r-2/27*hb^2/La^2*A[r,1,1,2,3,3]*B0[r,1,1,3,3]/r+2/27*hb^2/La^2*A[r,1,3,2,3,1]*B0[r,1
,1,1,1]/r+2/27*hb^2/La^2*A[r,1,1,2,3,3]*B0[r,1,2,3,3]/r+2/27*hb^2/La^2*A[r,1,2,3,3,1]*B0[r,1,2,1,1]/r+2/243*hb^2/La^2*B
[r,1,2,1,3,1,3]*dB[r,1,1,3,3,3,3]/r+1/27*hb^2/La^2*B0[r,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+1/27*hb^2/La^2*dB0[r,1,1,3,3]*B[r,
1,1,1,1,3,3]/r+1/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,2,2,1,1]/r+37/243*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,1,1]/r-\
11/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r+191/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,1,1]/r+8/81*hb^2/La^2*A[
r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r+197/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+103/972*hb^2/La^2*A[r,1,1,1,1,2]*B[
r,1,1,1,1,3,3]/r-1/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r+67/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,1,1,2]/r+2
/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,2,1,2]/r-19/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r-1/486*hb^2/La^2*A
[r,1,2,3,1,3]*B[r,1,1,1,3,1,3]/r-16/243*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-1/243*hb^2/La^2*B[r,1,1,1,1,3,3]*A[
r,1,1,2,3,3]/r-19/243*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+19/243*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3
]/r-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r+19/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,1,1,3]/r-2/27*hb^2/
La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,2,2,1,1]/r-1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,2,1,1,3,3]/r+19/243*hb^2/La^2*B[r,1,1,
1,1,3,3]*A[r,1,3,2,3,1]/r+4/81*hb^2/La^2*B[r,1,1,1,1,1,1]*A[r,1,1,2,3,3]/r-8/81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,
2]/r+2/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-10/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]/r-131/972*hb^2/La
^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,1,2,3,3]/r-4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*A
[r,1,2,3,3,1]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r
-7/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3]/r+65/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1,3,1]/r-2/81*hb^2/La^2*B[
r,1,2,3,1,1,3]*A[r,1,3,2,3,1]/r+55/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r-19/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,
1,2,3,3,1,1]/r-5/162*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r+17/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,2,1,2]/r+
1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,1,1]/r-1/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,3,3]/r+7/81*hb^2/La^2*B[
r,1,2,3,3,1,1]*A[r,1,2,1,1,1]/r-97/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,3,3,3]/r+1/108*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1
,2,2,2,1,1]/r-53/486*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,3,1,3]/r+23/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,1,1,3]/r-8/
81*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2,1,1]/r-4/243*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,2,3,3,1]/r+5/486*hb^2/La^2*B[r,1,
1,1,3,1,3]*A[r,1,1,2,1,1]/r+1/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,3,
2,3,1]/r+8/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,1,2,3,3]/r-1/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,1,1]/r+1/243*hb
^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,1,1]/r+5/972*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,3,3]/r+1/81*hb^2/La^2*B[r,1,
2,3,1,1,3]*dB[r,1,1,3,3,1,1]/r+2/243*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,2,1,2]/r-2/243*hb^2/La^2*dB[r,1,1,1,1,1,1]*B
[r,1,2,2,2,1,1]/r-5/486*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,1,1]/r+5/486*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,2,1,
2]/r+5/162*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,1,2,3,3]/r-7/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,2,1,2]/r+1/486*hb^2/La^
2*A[r,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r-1/162*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,1,2,3,3]/r-41/972*hb^2/La^2*A[r,1,3,2,1,3]*B
[r,1,1,3,3,3,3]/r+8/243*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,3,2,3,1]/r-8/243*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,1,2,3,3]/r-8
/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,3,2,3,1]/r-23/486*hb^2/La^2*B[r,1,2,1,2,1,2]*A[r,1,3,2,3,1]/r+1/81*hb^2/La^2*B[r,
1,2,1,1,3,3]*A[r,1,2,3,3,1]/r+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,1,3,3]/r+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[
r,1,1,1,1,1,1]/r-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,2,1,2]/r-1/243*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,1,3,3
]/r+5/486*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,1,1]/r-5/486*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,2,1,2]/r+4/81*dB[r
,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-1/54*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-5/243*dB[r,1,1,1,1,1,1]*
hb^2/La^2*B[r,1,1,3,3,1,1]/r+4/243*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,3,2,3,1]/r-17/486*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1
,1,1,1,1,1]/r+7/162*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-1/324*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,3,3]/r
-1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,1,1]/r+5/243*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]/r+5/162*dB[r,1
,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-11/243*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]/r-31/486*hb^2/La^2*A[r,1,3,2,
3,1]*B[r,1,2,2,1,1,2]/r-8/243*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r+5/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3
,3,3]/r+14/243*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2,3,3]/r-1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,2,1,2]/r+1/162*
hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,3,3,3,3]/r+1/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,2,1,2]/r+1/162*hb^2/La^2*B[r
,1,1,3,3,3,3]*A[r,1,3,2,3,1]/r+1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,2,3,3,1]/r+2/243*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,
1,2,3,3]/r-1/972*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,3,3]/r-5/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,3,3]/r-2/81*hb^
2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,3,1,3]/r-5/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,3,1,3]/r-1/36*hb^2/La^2*A[r,1,1,1,1,2]
*B[r,1,2,1,2,1,2]/r-7/324*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,3,3]/r+2/27*hb^2/La*A[r,1,1,2,3,3]/r+8/81*DD[r,1,1]*A[r,
1,1,2,3,3]/r+8/81*dB[r,1,1,1,2,1,2]*DD[r,1,1]/r-4/81*dB[r,1,1,1,1,3,3]*DD[r,1,1]/r-8/81*dB[r,1,1,1,1,1,1]*DD[r,1,1]/r+4
/243*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r-7/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,1,3,3]/r+11/972*hb^2/La^2*A[r
,1,3,3,1,2]*B[r,1,1,3,1,3,1]/r-253/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,2]/r-43/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,
1,1,3,3,1,1]/r+1/324*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,3,3]/r-17/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-89/
972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-1/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,1,3,3]/r+1/81*hb^2/La^2*B[r,1,2
,3,3,1,1]*A[r,1,3,2,3,1]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,1,3,1]/r-4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,2,3,
3,1]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/r-1/18*hb^
2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,1,3,1]/r+2/243*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r+2/243*hb^2/La^2*A[r,1,2,3,1,
3]*B[r,1,1,3,3,1,1]/r+65/972*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r+13/486*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,3,
3]/r+7/243*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]/r-11/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]/r-1/162*hb^2/La^
2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,3,3]/r-1/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,1,1,1]/r-1/486*hb^2/La^2*B[r,1,1,1,3
,1,3]*dB[r,1,1,1,1,3,3]/r+5/486*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]/r-5/486*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,2,1,
1,2]/r+1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,3,3]/r+7/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,2,1,2]/r-5/972*hb^
2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,3,3]/r-1/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,3,1,3]/r-1/81*hb^2/La^2*B[r,1,1,3,
1,3,1]*A[r,1,2,3,3,1]/r+1/108*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-7/243*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,
3,3,1,1]/r+1/324*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-22/243*DD[r,3,3]*A[r,1,1,1,1,2]/r+14/243*A[r,1,3,3,1,2]
*DD[r,1,1]/r+4/243*A[r,1,1,1,1,2]*DD[r,1,1]/r+4/243*A[r,1,3,3,1,2]*DD[r,3,3]/r+1/54*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,2
,1,1,3,3]/r+1/54*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,2,3,3,3,3]/r-1/27*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,3,1,3,1]/r-1/
27*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,3,1,3]/r+1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,1,2,1,2]/r+1/27*hb^2/La^2*B[
r,1,2,2,2,1,1]*dB[r,1,2,3,3,1,1]/r-4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,3,2,3,1]/r+4/27*hb^2/La^2*A[r,1,2,3,3,1]*B0[r
,1,1,1,1]/r+4/27*hb^2/La^2*A[r,1,3,2,3,1]*B0[r,1,2,1,1]/r+4/81*dB[r,1,1,1,1,1,1]*DD[r,3,3]/r-4/81*dB[r,1,1,1,2,1,2]*DD[
r,3,3]/r+2/81*dB[r,1,1,3,3,3,3]*DD[r,1,1]/r+2/81*dB[r,1,1,1,1,3,3]*DD[r,3,3]/r+4/81*dB[r,1,1,3,3,1,1]*DD[r,1,1]/r+1/9*
hb^2/La*A[r,1,3,3,1,2]/r-1/9*hb^2/La*A[r,1,2,3,1,3]/r-1/9*hb^2/La*A[r,1,1,1,1,2]/r+1/9*hb^2/La*A[r,1,2,1,1,1]/r-1/9*hb^
2/La^2*A[r,1,3,3,1,2]*B0[r,1,1,1,1]/r+1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,3,3,1,1]/r-1/9*hb^2/La^2*A[r,1,3,3,1,2]*B0[r,1,
2,1,1]/r-8/81*DD[r,1,1]*A[r,1,3,2,3,1]/r+41/972*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r+1/972*hb^2/La^2*A[r,1,3,2,1
,3]*B[r,1,1,3,1,3,1]/r-1/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r-25/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3
]/r+1/972*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,1,1,2]/r-89/972*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r-41/486*hb^2/La
^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r-1/324*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r+26/243*hb^2/La^2*A[r,1,1,2,1,1]*
B[r,1,1,1,1,3,3]/r-1/108*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r-13/243*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r
-5/972*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,1,3,3]/r+5/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r-2/243*hb^2/La^2*A[
r,1,2,3,1,3]*B[r,1,2,2,2,1,1]/r+1/27*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[
r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,2,1,1,2]/r-1/27*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,1,2,1,2]/
r-1/27*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,2,1,1,2]/r+1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]/r+1/486*hb^2/La
^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,1,1]/r+1/972*hb^2/La^2*A[r,1,3,2,1
,3]*B[r,1,2,3,3,1,1]/r-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,1,3,3]/r+4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1
,2,1,2]/r-4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,1,1,1]/r+22/243*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,1,2,3,3]/r)/M+1/
27*hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,2,1,1]+1/27*hb^2/La^3*B[r,1,2,1,3,1,3]*B0[r,1,2,3,3]+1/27*hb^2/La^3*B[r,1,2,3,3,1,
1]*B0[r,1,2,1,1]+1/18*hb^2/La^3*B[r,1,2,3,3,3,3]*B0[r,1,2,3,3]-4/27*hb^2/La^3*B0[r,1,2,1,1]*B[r,1,1,1,1,3,3]-1/54*hb^2/
La^3*B[r,1,2,1,3,1,3]*B0[r,1,2,1,1]-1/54*hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,2,3,3]-5/486*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,
1,1,3,3,1,1]+1/243*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,2,1,2]-5/486*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,1,3,3,1,1]-1/432*
hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]+11/486*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,1,1]-1/243*hb^2/La^3*B[r,1,2,
1,3,1,3]*B[r,1,1,1,2,1,2]+19/1944*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,1,1]-5/648*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,
1,2,1,2]+5/432*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,3,3]+17/1944*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]+1/648*hb
^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]+1/243*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]-13/1296*hb^2/La^3*B[r,1,2,3
,3,3,3]*B[r,1,2,1,1,3,3]+5/486*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,1,3,1,3]+1/1944*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,3,
1,3,1]+1/324/La^3*hb^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]+4/81*La/hb^2*DD[r,1,1]*DD[r,3,3]-1/486*hb^2/La^3*B[r,1,2,3,3,1
,1]*B[r,1,2,1,3,1,3]-1/243*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,2,2,1,1]+23/1944*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,1,2,1
,2]+2/243*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]-1/81*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]-19/972*hb^2/La^3
*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]+19/972*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]-19/1944/La^3*B[r,1,2,3,3,1,1]*hb^
2*B[r,1,1,1,1,3,3]+1/324/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,1,1]-1/108/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,2,1,2]+
1/972/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]-25/324*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1,1]+7/1944*hb^2/La^3*B
[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]-7/1944*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]-1/972*hb^2/La^3*B[r,1,2,1,1,3,3]*B[
r,1,1,3,1,3,1]-1/243/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,1,1]-7/648/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,3,3]+11/
648*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]+5/216*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]-5/216*hb^2/La^3*B[r,1
,2,1,2,1,2]*B[r,1,2,2,1,1,2]+5/216*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,2,1,2,1,2]-13/1944*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1
,2,1,2,1,2]+11/972*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,1,1,1]+29/1944*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,1,1]-1/
1944*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]+1/486*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]-1/486*hb^2/La^3*B[r,
1,2,3,3,1,1]*B[r,1,2,2,1,1,2]+5/3888*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]-13/972*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,
1,1,1,2,1,2]+7/1944*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]+2/243*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]-1/486
*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,3,1,1]+1/243*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,1,1]-1/243*hb^2/La^3*B[r,1,1,
3,1,3,1]*B[r,1,1,3,3,1,1]+5/486*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]+7/3888*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,2
,1,1,2]+1/648*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,3,3]+17/1296*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,1,2,1,2]+1/108*hb^
2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]+5/648*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]-1/648*hb^2/La^3*B[r,1,2,3,3,
3,3]*B[r,1,1,3,1,3,1]-8/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]-5/972*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,3,
3]-4/81*La/hb^2*DD[r,1,1]^2-1/81/La*B[r,1,2,2,2,1,1]*DD[r,3,3]+1/81/La*B[r,1,2,3,3,1,1]*DD[r,1,1]-4/81/La*DD[r,1,1]*B[r
,1,1,1,2,1,2]+19/243/La*DD[r,1,1]*B[r,1,1,1,1,3,3]-1/243/La*B[r,1,1,1,3,1,3]*DD[r,1,1]-14/243/La*DD[r,1,1]*B[r,1,1,3,3,
1,1]-5/162/La*DD[r,1,1]*B[r,1,1,3,3,3,3]-17/243/La*B[r,1,1,1,1,1,1]*DD[r,3,3]+7/81/La*B[r,1,1,1,2,1,2]*DD[r,3,3]-1/54/
La*B[r,1,1,1,1,3,3]*DD[r,3,3]+1/243/La*B[r,1,2,1,3,1,3]*DD[r,1,1]+1/486*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]+1/
243*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]-23/1944*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]-17/1944*hb^2/La^3*B
[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]+7/972/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,3,3,1,1]-7/1296/La^3*B[r,1,2,1,1,3,3]*hb^2*B[
r,1,1,3,3,3,3]-17/648*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]-11/486*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,1,1]-5/
648*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,3,3]-7/432*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]-1/648*hb^2/La^3*B[r,1
,1,3,1,3,1]*B[r,1,1,3,3,3,3]-5/1944*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]-7/324*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,
2,1,2,1,2]-2/243/La^3*B[r,1,2,3,3,3,3]*hb^2*B[r,1,1,3,3,1,1]-1/27*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]-5/243/La^
3*B[r,1,2,1,3,1,3]*hb^2*B[r,1,1,3,3,1,1]+1/486*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,1,1,3,1,3]-4/27*hb^2/La^3*B0[r,1,1,3,3]
*B[r,1,1,1,1,1,1]-2/27*hb^2/La^3*B0[r,1,1,1,1]*B[r,1,1,1,1,3,3]+4/27*hb^2/La^3*B0[r,1,2,3,3]*B[r,1,1,1,1,1,1]+4/27*hb^2
/La^3*B0[r,1,1,3,3]*B[r,1,1,1,2,1,2]-4/27*hb^2/La^3*B0[r,1,2,3,3]*B[r,1,1,1,2,1,2]-2/27*hb^2/La^3*B[r,1,2,2,2,1,1]*B0[r
,1,2,1,1]-2/9*hb^2/La^3*B[r,1,1,1,1,1,1]*B0[r,1,1,1,1]-2/243*hb^2/La^3*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]-5/54*hb^2/La^3
*B[r,1,1,1,1,3,3]*B0[r,1,1,3,3]+4/27*hb^2/La^3*B[r,1,1,1,2,1,2]*B0[r,1,1,1,1]-1/54*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,1,
1,1]-1/54*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,1,3,3]+1/18*hb^2/La^3*B[r,1,1,1,1,3,3]*B0[r,1,2,3,3]-1/54*hb^2/La^3*B[r,1,2
,1,1,3,3]*B0[r,1,1,3,3]+7/54*hb^2/La^3*B[r,1,1,3,3,1,1]*B0[r,1,2,1,1]-1/54*hb^2/La^3*B[r,1,2,3,3,1,1]*B0[r,1,1,1,1]+1/
486*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]+2/27*hb^2/La^3*B0[r,1,2,1,1]*B[r,1,1,3,3,3,3]+1/54*hb^2/La^3*B[r,1,2,3,
1,1,3]*B0[r,1,1,1,1]+1/54*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,2,3,3]+1/54*hb^2/La^3*B[r,1,1,1,3,1,3]*B0[r,1,2,1,1]+1/54*
hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,1,3,3]-1/54*hb^2/La^3*B[r,1,2,1,1,3,3]*B0[r,1,2,3,3]-2/27*hb^2/La^3*B[r,1,2,1,2,1,2]*
B0[r,1,2,1,1]-2/27*hb^2/La^3*B[r,1,2,2,1,1,2]*B0[r,1,2,1,1]+1/27*hb^2/La^3*B[r,1,1,1,3,1,3]*B0[r,1,1,1,1]+1/27*hb^2/La^
3*B[r,1,1,1,3,1,3]*B0[r,1,1,3,3]+1/3*hb^2/La^3*B[r,1,1,3,3,1,1]*B0[r,1,1,1,1]+1/18*hb^2/La^3*B[r,1,1,3,3,3,3]*B0[r,1,1,
3,3]+2/243/La*B[r,1,2,3,3,3,3]*DD[r,3,3]-2/81/La*B[r,1,2,1,2,1,2]*DD[r,3,3]-1/81/La*B[r,1,1,3,1,3,1]*DD[r,3,3]+1/81/La*
B[r,1,2,3,1,1,3]*DD[r,3,3]-2/243/La*DD[r,1,1]*B[r,1,2,2,2,1,1]-5/486/La*DD[r,1,1]*B[r,1,2,1,2,1,2]+5/486/La*DD[r,1,1]*B
[r,1,2,2,1,1,2]+1/162/La*B[r,1,2,3,3,3,3]*DD[r,1,1]-1/162/La*B[r,1,2,1,1,3,3]*DD[r,3,3]-1/27*hb^2/La^2*B[r,1,1,1,2,1,2]
+1/54*hb^2/La^2*B[r,1,1,3,1,3,1]+1/108*hb^2/La^2*B[r,1,2,3,3,1,1]-1/54*hb^2/La^2*B[r,1,2,3,1,1,3]+1/108*hb^2/La^2*B[r,1
,2,1,1,3,3]-4/243/La*B[r,1,1,3,1,3,1]*DD[r,1,1]-1/54*hb^2/La^2*B[r,1,2,2,2,1,1]+1/54*hb^2/La^2*B[r,1,2,2,1,1,2]-1/18*hb
^2/La^2*B[r,1,1,3,3,1,1]-5/108*hb^2/La^2*B[r,1,1,3,3,3,3]+2/27*hb^2/La^2*B[r,1,1,1,1,1,1]+1/36*hb^2/La^2*B[r,1,1,1,1,3,
3]+2/27*DD[r,3,3]-2/27*DD[r,1,1]-1/486*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,3,1,3]+4/27*hb^2/La^3*B0[r,1,1,1,1]*B[r,1,1
,3,3,3,3]-5/486/La^3*B[r,1,2,1,3,1,3]*hb^2*B[r,1,1,3,3,3,3]-7/27*hb^2/La^3*B[r,1,1,1,1,1,1]*B0[r,1,2,1,1]-1/27*hb^2/La^
3*B[r,1,2,2,1,1,2]*B0[r,1,1,1,1]+1/27*hb^2/La^3*B[r,1,2,2,2,1,1]*B0[r,1,1,1,1]+5/27*hb^2/La^3*B[r,1,1,1,2,1,2]*B0[r,1,2
,1,1]


==> anc/VCIS.txt <==
-1/108*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+1/18*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]-1/18*hb^2/La^3*B[r,
1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-1/2*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+25/54*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,
1,2,1,2]-1/54/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]+1/27/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]+1/18*hb^2/La
^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]-5/108/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]-1/27/La^3*B[r,1,2,3,3,1,1]*hb^2*
B[r,1,1,1,1,1,1]-2/27/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]-1/54/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,1,1]+1/18
/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]+1/18/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]+1/27/La^3*B[r,1,1,1,3,1,3
]*hb^2*B[r,1,1,3,3,1,1]-1/27/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,1,1]+7/54/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,1,
1]-7/27*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]-23/108*hb^2/La^3*B[r,1,1,1,1,1,1]^2+13/108*hb^2/La^3*B[r,1,2,1,1,3,
3]^2-1/9*hb^2/La^3*B[r,1,1,3,3,1,1]^2+1/54*hb^2/La^3*B[r,1,1,3,3,3,3]^2+17/54*hb^2/La^3*B[r,1,1,1,3,1,3]^2+11/36*hb^2/
La^3*B[r,1,1,3,1,3,1]^2+1/108*hb^2/La^3*B[r,1,1,1,1,3,3]^2+29/108*hb^2/La^3*B[r,1,2,2,1,1,2]^2+25/108*hb^2/La^3*B[r,1,2
,3,1,1,3]^2+17/54*hb^2/La^3*B[r,1,2,1,3,1,3]^2+29/108*hb^2/La^3*B[r,1,2,2,2,1,1]^2+25/108*hb^2/La^3*B[r,1,1,1,2,1,2]^2+
11/36*hb^2/La^3*B[r,1,2,1,2,1,2]^2+13/108*hb^2/La^3*B[r,1,2,3,3,1,1]^2+2/27*hb^2/La^3*B[r,1,2,3,3,3,3]^2+80/27/La*DD[r,
1,1]*B[r,1,1,1,1,1,1]+1/4*hb^2/La^3*B0[r,1,1,3,3]^2+1/2*hb^2/La^3*B0[r,1,2,1,1]^2+1/4*hb^2/La^3*B0[r,1,2,3,3]^2+1/2*hb^
2/La^3*B0[r,1,1,1,1]^2-1/2*hb^2/La^2*B0[r,1,1,1,1]-1/4*hb^2/La^2*B0[r,1,1,3,3]+40/27/La*DD[r,3,3]*B[r,1,1,3,3,1,1]+20/
27/La*DD[r,3,3]*B[r,1,1,3,3,3,3]-2/27/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-4/27/La*B[r,1,2,3,1,1,3]*DD[r,1,1]+2/27*hb^2/La^3*B
[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]+1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]+1/27*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1
,2,1,2,1,2]+1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]+2/27*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]-5/108/La^
3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,1,3,3]-5/54/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,1,1]+5/54/La^3*B[r,1,2,1,1,3,3]*hb
^2*B[r,1,1,1,2,1,2]+1/108/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]+29/54*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1,1]
+1/54*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]+1/108*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]+1/108*hb^2/La^3*B[r
,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]-1/18*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]+1/27/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1
,3,3,1,1]+5/108/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,3,3]+41/108*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]+11/36*hb
^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]+11/36*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]+2/27/La*B[r,1,2,1,1,3,3]*DD
[r,1,1]-32/27*La/hb^2*DD[r,1,1]^2-16/27*La/hb^2*DD[r,3,3]^2+2/27/La*B[r,1,2,2,2,1,1]*DD[r,3,3]+2/27/La*B[r,1,2,3,3,1,1]
*DD[r,1,1]-80/27/La*DD[r,1,1]*B[r,1,1,1,2,1,2]+40/27/La*DD[r,1,1]*B[r,1,1,1,1,3,3]+(-8/27*hb^2/La^2*B[r,1,1,1,1,3,3]*C[
r,1,1,1,1]-1/6*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,2,3,3,3,3]-4/27*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,1,1,1]+4/27*hb^2/La^
2*B[r,1,2,1,1,3,3]*C[r,1,2,1,2]+20/27*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+1/54*hb^2/La^2*B[r,1,1,3,3,3,3]*ddB
[r,1,1,3,3,3,3]-631/972*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]-1/3*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,2,2,1,1,2]
-1/3*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,2,1,2,1,2]+11/972*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,3,1,1]-2/3*hb^2/La^2*B
[r,1,2,2,2,1,1]*ddB[r,1,2,2,2,1,1]-1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,1,2,3,3]-1/2*hb^2/La^2*B0[r,1,2,3,3]*ddB0[r,1
,2,3,3]+22/243*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-11/243*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+17/
324*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]+7/81*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]+55/972*dB[r,1,2,2,
2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+263/162*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1,1]-253/162*hb^2/La^2*dB[r,1,1,1,1
,3,3]*dB[r,1,1,1,2,1,2]-7/81*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-2/27*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,1,3,3]
-4/27*hb^2/La^2*B[r,1,1,3,3,1,1]*C[r,3,3,3,3]-8/27*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,1,3,3]-hb^2/La^2*B0[r,1,1,1,1]*ddB0
[r,1,1,1,1]-1/2*hb^2/La^2*B0[r,1,1,3,3]*ddB0[r,1,1,3,3]-hb^2/La^2*B0[r,1,2,1,1]*ddB0[r,1,2,1,1]+1/9*hb^2/La^2*A[r,1,1,2
,3,3]*dB[r,1,1,3,1,3,1]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]+
1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,2,1,2]-2/9*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,3,1,1]+1/27*hb^2/La^2*B[r,1,2,3
,3,1,1]*dA[r,1,3,2,3,1]+1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,1,1]+53/486*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,
1,1,1,1]-49/486*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+11/324*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+2/3*
hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,1,1,1,2]-631/972*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]-25/36*hb^2/La^2*dB[r,1,2,
2,2,1,1]*dB[r,1,2,2,1,1,2]-1/3*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,1,2,1,2]-1/3*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,2
,1,1,2]+2/27*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,1,2,3,3]+2/27*hb^2/La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,3,1]-2/27*hb^2/La^2*
B[r,1,1,3,3,3,3]*C[r,3,3,3,3]-4/27*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-7/81*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,
3,1,1]-55/972*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,2,3,3,1]+2/27*hb^2/
La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,3,3]-16/27*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,1,1,1]+16/27*hb^2/La^2*C[r,1,1,1,1]*B[r,1,
1,1,2,1,2]+16/27*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,2,1,2]-1/54*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,3,3]+2/27*hb^2/
La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,2,1,2]-4/27*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,2,1,1]-2/3*hb^2/La^2*B[r,1,1,1,3,1,3]*
ddB[r,1,1,1,3,1,3]-1/3*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,2,1,1,3,3]-22/27*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,2,1,2
]-22/27*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]-14/27*hb^2/La^2*B[r,1,1,1,2,1,2]*ddB[r,1,1,1,2,1,2]-2/27*hb^2/La^
2*C[r,1,1,3,3]*B[r,1,2,3,3,1,1]+4/27*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]+2/27*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,1,1,
2]+8/27*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,1,1,1]-16/27*hb^2/La^2*B[r,1,1,1,2,1,2]*C[r,1,2,1,2]-8/27*hb^2/La^2*B[r,1,1,3,
3,1,1]*C[r,3,3,1,1]+4/27*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1,2,1,2]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-13/486
*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,1,3,1,3]+1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,3,2,3,1]+1/27*hb^2/La^2*A[r,1,3,2
,3,1]*dB[r,1,1,3,1,3,1]+11/486*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,3,1,3,1]-10/243*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,
2,3,1,1,3]+1/243*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,3,1,3]-1/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]+4/27*hb^
2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,3]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,3,3,3]+7/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r
,1,1,1,1,1,1]-13/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,2,1,2]-2/27*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-1/27*hb^
2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+8/27*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,2,1,2]+11/27*hb^2/La^2*B[r,1,1,3,3,1,1
]*ddB[r,1,1,3,3,1,1]-2/3*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,3,1,3,1]+1/54*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,3,
3]+1/243*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,3,1,3,1]-13/486*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1,3,1]+1/54*hb^2/
La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,3,3]-2/27*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]-4/27*hb^2/La^2*B[r,1,1,3,3,1,1
]*dA[r,1,2,3,3,1]+10/27*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]-4/27*hb^2/La^2*B[r,1,1,3,3,3,3]*C[r,3,3,1,1]+8/27
*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]+5/243*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-959/486*hb^2/La^2*dB[r,1,1
,1,1,1,1]*dB[r,1,1,1,2,1,2]+20/27*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-20/27*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,
1,1,1,2,1,2]-7/972*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,1,2]-2/27*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,2,3,3,1]+32/27*
ddB[r,1,1,1,2,1,2]*DD[r,1,1]+32/27*A[r,1,1,2,3,3]*dDD[r,1,1]-16/27*ddB[r,1,1,1,1,3,3]*DD[r,1,1]-8/243*dB[r,1,1,1,3,1,3]
*dDD[r,3,3]+22/243*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+44/243*dB[r,1,2,3,1,1,3]*dDD[r,1,1]-22/243*dB[r,1,2,2,2,1,1]*dDD[r,3,3]
-22/243*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+128/27*C[r,1,1,1,1]*DD[r,1,1]-32/27*ddB[r,1,1,1,1,1,1]*DD[r,1,1]-22/243*dB[r,1,2,1
,1,3,3]*dDD[r,1,1]-64/81*dDD[r,3,3]*dB[r,1,1,3,3,1,1]-100/243*dDD[r,3,3]*dB[r,1,1,3,3,3,3]+64/27*C[r,1,1,3,3]*DD[r,1,1]
-16/27*ddB[r,1,1,3,3,1,1]*DD[r,3,3]-32/27*A[r,1,3,2,3,1]*dDD[r,1,1]+32/27*A[r,1,2,3,3,1]*dDD[r,3,3]-8/243*dB[r,1,1,3,1,
3,1]*dDD[r,1,1]+32/27*C[r,3,3,3,3]*DD[r,3,3]+32/27*DD[r,1,1]*dA[r,1,1,2,3,3]-392/243*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+376/
243*dDD[r,1,1]*dB[r,1,1,1,2,1,2]-64/81*dDD[r,1,1]*dB[r,1,1,1,1,3,3]+32/27*DD[r,3,3]*dA[r,1,2,3,3,1]-32/27*DD[r,1,1]*dA[
r,1,3,2,3,1]-8/27*ddB[r,1,1,3,3,3,3]*DD[r,3,3]-128/27*C[r,1,2,1,2]*DD[r,1,1]+64/27*C[r,3,3,1,1]*DD[r,3,3]-617/972*hb^2/
La^2*dB[r,1,2,2,1,1,2]^2-631/972*hb^2/La^2*dB[r,1,2,1,2,1,2]^2-599/972*hb^2/La^2*dB[r,1,2,3,1,1,3]^2-617/972*hb^2/La^2*
dB[r,1,2,2,2,1,1]^2-305/972*hb^2/La^2*dB[r,1,2,3,3,1,1]^2+973/972*hb^2/La^2*dB[r,1,1,1,1,1,1]^2+1/3*hb^2/La^2*A[r,1,3,2
,3,1]^2+1/3*hb^2/La^2*A[r,1,3,2,1,3]^2+1/3*hb^2/La^2*A[r,1,1,2,3,3]^2+1/3*hb^2/La^2*A[r,1,3,3,1,2]^2+1/3*hb^2/La^2*A[r,
1,2,3,3,1]^2+1/3*hb^2/La^2*A[r,1,2,3,1,3]^2+2/3*hb^2/La^2*A[r,1,1,1,1,2]^2+2/3*hb^2/La^2*A[r,1,2,1,1,1]^2+2/3*hb^2/La^2
*A[r,1,1,2,1,1]^2+80/243/hb^2*La^2*dDD[r,3,3]^2+13/27*hb^2/La^2*dB[r,1,1,3,3,1,1]^2+1/12*hb^2/La^2*dB[r,1,1,1,1,3,3]^2+
11/243*hb^2/La^2*dB[r,1,1,3,3,3,3]^2-299/972*hb^2/La^2*dB[r,1,1,1,2,1,2]^2-1/4*hb^2/La^2*dB0[r,1,1,3,3]^2+160/243/hb^2*
La^2*dDD[r,1,1]^2+hb^2/La*ddB0[r,1,1,1,1]+1/2*hb^2/La*ddB0[r,1,1,3,3]+1/4*hb^2/La^2*A0[r,1,1,2]^2-635/972*hb^2/La^2*dB[
r,1,1,3,1,3,1]^2-160/243*hb^2/La^2*dB[r,1,1,1,3,1,3]^2-305/972*hb^2/La^2*dB[r,1,2,1,1,3,3]^2-157/972*hb^2/La^2*dB[r,1,2
,3,3,3,3]^2-160/243*hb^2/La^2*dB[r,1,2,1,3,1,3]^2-hb^2/La^2*dB0[r,1,2,1,1]^2-1/2*hb^2/La^2*dB0[r,1,2,3,3]^2+2/27*hb^2/
La^2*B[r,1,1,1,1,3,3]*dA[r,1,3,2,3,1]+67/81*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,3,3,1,1]-5/486*hb^2/La^2*dB[r,1,2,1,3,
1,3]*dB[r,1,2,2,2,1,1]-5/243*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,1,2,1,2]-5/486*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2
,1,1,2]-10/243*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,3,3,1,1]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-2/27*hb^2/
La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]+hb^2/La^2*dB0[r,1,1,3,3]*dB0[r,1,1,1,1]+2/81*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,
1,1,3,3,1,1]+25/486*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-35/486*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]-\
1/162*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]+2/3*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,2,1,1,1]+2/3*hb^2/La^2*A[r,1,1,1
,1,2]*A[r,1,2,1,1,1]+1/27*hb^2/La^2*B[r,1,1,1,1,3,3]*ddB[r,1,1,1,1,3,3]+10/27*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,3,3,
1,1]-8/27*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,2,1,2]-2/27*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,2,1,1]-1/3*hb^2/La^2*ddB[r,1,2,
2,2,1,1]*B[r,1,2,1,2,1,2]-1/3*hb^2/La^2*ddB[r,1,2,2,2,1,1]*B[r,1,2,2,1,1,2]-20/27*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,
1,1,3,3]+13/486*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-97/486*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+71/
486*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-4/27*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]-4/27*hb^2/La^2*B[r,1,
1,1,1,1,1]*dA[r,1,1,2,3,3]-1/27*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,1,1]+22/27*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,
1,1,1,1,1]-2/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,1,1]+1/27*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-1/27*hb^2
/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,2,1,2]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,1,1,3]+4/27*hb^2/La^2*dA[r,1,1,2,3,3
]*B[r,1,1,1,2,1,2]+4/27*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]+2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,3,1,3]+1/27
*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,2,1,1]-1/27*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]-2/3*hb^2/La^2*B[r,1,2,1,3,1
,3]*ddB[r,1,2,1,3,1,3]-1/3*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,2,3,3,1,1]-2/3*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,2,2,1,1
,2]-2/3*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,2,1,2,1,2]-2/3*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,2,3,1,1,3]+1/54*hb^2/La^2*
B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,3,3]+1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,1,1]-1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*
ddB[r,1,1,1,2,1,2]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,3,1,1]-7/972*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,2,1,1]-\
7/486*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,2,1,2]-5/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,3,3]-4/27*hb^2/La^2*C[r,
1,1,1,1]*B[r,1,2,3,3,1,1]+8/27*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+7/54*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2+67/486*hb^2/La^2*
B[r,1,2,2,2,1,1]^2/r^2+37/486*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/27*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2+31/486*hb^2/La^2*B
[r,1,1,3,1,3,1]^2/r^2+26/243*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2+8/243*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2+67/486*hb^2/La^2*B
[r,1,2,3,1,1,3]^2/r^2+1/9*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+67/486*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2+2/27*hb^2/La^2*B[r,1
,2,1,3,1,3]^2/r^2-32/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+16/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,
1,2]/r^2-4/81*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+74/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-8/
27*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2-14/81*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-52/81*hb^2/La^
2*B[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2+5/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-13/243*hb^2/La^2*B[r,1,2,3
,3,1,1]*B[r,1,1,1,3,1,3]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+31/486*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r
,1,2,2,1,1,2]/r^2-640/243/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2+20/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-16/
81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2-61/243*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2-13/243*hb^2/
La^2*B[r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/r^2-2/27*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2+1/27*hb^2/La^2*B[r,1,2,
1,1,3,3]*B[r,1,2,1,3,1,3]/r^2+31/243*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]/r^2-1/54*hb^2/La^2*B[r,1,2,1,1,3,3]*B[
r,1,2,1,2,1,2]/r^2-58/243*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2+13/243*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,1
,3,1]/r^2-7/486*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2-22/243*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/r^2+
1/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2+43/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-89/243*B[r,
1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-7/81*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+8/81*B[r,1,1,1,3,1,3]*
hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+26/243*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+16/81*hb^2/La^2*B[r,1,1,3,3,1,1]*
B[r,1,2,2,2,1,1]/r^2-7/243*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,
1,2]/r^2-8/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2-29/243*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-13
/243*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2+20/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2-1/162*hb^2/
La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2+37/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2+35/243*hb^2/La^2*B[r,
1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2+28/81*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2-1/27*hb^2/La^2*B[r,1,2,3,3,3,3]
*B[r,1,2,3,1,1,3]/r^2-8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-37/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,
1,1,2]/r^2-37/486*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+44/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^
2-58/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2-29/243*hb
^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-2/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-4/27*hb^2/La^2*B[r,1
,2,1,3,1,3]*B[r,1,2,1,2,1,2]/r^2-2/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-208/243*B[r,1,1,1,1,1,1]*DD[r,1,1
]/r^2+176/243*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2-64/81*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-44/243*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2
-32/81*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2-112/243*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+32/243*B[r,1,1,1,3,1,3]*DD[r,1,1]/r^2-44/
243*B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2+44/243*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+88/243*B[r,1,2,2,1,1,2]*DD[r,3,3]/r^2+32/81*B[
r,1,1,1,1,3,3]*DD[r,3,3]/r^2+208/243*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2-176/243*B[r,1,1,1,2,1,2]*DD[r,3,3]/r^2+44/243*B[r,1
,2,1,1,3,3]*DD[r,3,3]/r^2+88/243*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2-88/243*B[r,1,2,2,2,1,1]*DD[r,3,3]/r^2+88/243*B[r,1,2,2,
2,1,1]*DD[r,1,1]/r^2-16/243*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-32/243*B[r,1,1,1,3,1,3]*DD[r,3,3]/r^2-88/243*B[r,1,2,2,1,1,2
]*DD[r,1,1]/r^2+112/243*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2+16/243*B[r,1,1,3,1,3,1]*DD[r,3,3]/r^2-88/243*B[r,1,2,3,1,1,3]*DD
[r,3,3]/r^2+64/81*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2+26/243*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]/r^2-11/243*hb^2/La^
2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2+1/9*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,
3,3]*B[r,1,2,3,3,1,1]/r^2+35/243*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2-37/486*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,
1,2,3,3,1,1]/r^2-26/243*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2-1/27*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2
]/r^2-4/81*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2-10/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2+16/81
*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2+23/243*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+37/243*hb^2/La^
2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+17/162*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+31/486*hb^2/La^2*B[r,1,2
,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2-8/243*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2-35/243*hb^2/La^2*B[r,1,2,2,1,1,2]*
B[r,1,1,1,2,1,2]/r^2-1/27*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-1/27*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1
,2]/r^2+1/9*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]/r^2+2/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-11/243
*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-13/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2+44/81*hb^2/La^2
*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2-94/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2-8/81*hb^2/La^2*B[r,1,1,3,
3,1,1]*B[r,1,2,3,3,1,1]/r^2-61/243*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2-8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,
1,2,3,1,1,3]/r^2+17/243*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2+17/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,
1]/r^2-221/243*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2+61/243*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+
320/243/hb^2*La^2*DD[r,1,1]^2/r^2+320/243/hb^2*La^2*DD[r,3,3]^2/r^2+37/486*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2+199/486*hb^
2/La^2*B[r,1,1,1,1,1,1]^2/r^2+367/486*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2+2*hb^2/La*dB0[r,1,1,1,1]/r+hb^2/La*dB0[r,1,1,3,3
]/r-1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r+1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,3,3]/r+1/27*hb^2/La^2
*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,3,3]/r-2/27*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,1,1]/r-23/9*hb^2/La^2*A[r,1,3,3,1,2]
*B[r,1,1,1,1,1,1]/r-70/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r-2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]/r-\
2/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,3,1,3]/r-1/3*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,2,3,3,3,3]/r+7/3*hb^2/La^2*A[r,1
,3,3,1,2]*B[r,1,1,1,2,1,2]/r-37/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r-40/27*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1
,1,1,1]/r+11/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r+4/3*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r+70/27*hb^2/
La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+20/27*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r+40/27*dB[r,1,1,1,1,3,3]*hb^
2/La^2*B[r,1,1,1,1,1,1]/r-40/27*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r-44/27*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,
1,1,2,1,2]/r-44/27*hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r-28/27*hb^2/La^2*B[r,1,1,1,2,1,2]*dB[r,1,1,1,2,1,2]/r+
22/27*hb^2/La^2*B[r,1,1,3,3,1,1]*dB[r,1,1,3,3,1,1]/r+44/27*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1]/r-8/27*hb^2/La^
2*B[r,1,1,3,3,1,1]*A[r,1,2,3,3,1]/r+1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+2/27*hb^2/La^2*B[r,1,2,1,1,3,3]
*dB[r,1,1,1,1,1,1]/r+73/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,1,1]/r-25/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r
+23/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,1,1]/r+13/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r-32/27*hb^2/La^2*A[r,
1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+37/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r+1/9*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,
1,1,3]/r-1/9*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,1,1,2]/r+2/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,3,1,3]/r+4/27*hb^2/La^
2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,2,1,2]/r+2/27*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,3,2,3,1]/r+16/9*hb^2/La^2*A[r,1,3,2,1,3]*B
[r,1,1,1,2,1,2]/r-2/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,3,1,3]/r+1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-2/27
*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,2,3,3]/r+20/27*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-4/27*hb^2/La^2*B[r,1,
1,1,1,3,3]*A[r,1,1,2,3,3]/r-40/27*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+40/27*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,
1,1,1,1,3,3]/r-1/27*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r-1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,1,1,3]/r-2/3*
hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,3,3,1,1]/r-4/3*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,2,2,1,1,2]/r-4/3*hb^2/La^2*B[r,1,2
,1,2,1,2]*dB[r,1,2,1,2,1,2]/r-4/3*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,2,3,1,1,3]/r-4/3*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,
2,2,2,1,1]/r-4/3*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,1,3,1]/r-4/3*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,3,1,3]/r-2/3*
hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,2,1,1,3,3]/r-4/27*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,2,3,3,1]/r+4/27*hb^2/La^2*B[r,1,1,
1,1,3,3]*A[r,1,3,2,3,1]/r-8/27*hb^2/La^2*B[r,1,1,1,1,1,1]*A[r,1,1,2,3,3]/r+8/27*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,
2]/r+8/27*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-8/27*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]/r+8/9*hb^2/La^2*A[
r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r+4/27*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,1,2,3,3]/r+4/27*hb^2/La^2*B[r,1,2,2,1,1,2]*A[r,1,
2,3,3,1]/r-4/27*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,1,1]/r-2/27*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r-2/27
*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,2,1,2]/r+1/9*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3]/r+4/27*hb^2/La^2*A[r,1,1,
2,1,1]*B[r,1,1,3,1,3,1]/r-4/27*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,3,2,3,1]/r+1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1
]/r-1/9*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r-32/27*dB[r,1,1,3,3,1,1]*DD[r,3,3]/r+64/27*DD[r,1,1]*A[r,1,1,2,3,3]/
r+64/27*dB[r,1,1,1,2,1,2]*DD[r,1,1]/r-32/27*dB[r,1,1,1,1,3,3]*DD[r,1,1]/r-16/27*dB[r,1,1,3,3,3,3]*DD[r,3,3]/r-64/27*dB[
r,1,1,1,1,1,1]*DD[r,1,1]/r+1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,1,3,1]/r-7/3*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,
2]/r+70/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/r-2/3*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,3,3]/r-1/9*hb^2/La^2*A[
r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r+1/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,
1,3,3]/r-hb^2/La^2*B0[r,1,2,3,3]*dB0[r,1,2,3,3]/r+2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,3,2,3,1]/r-1/9*hb^2/La^2*A[r,1,
2,1,1,1]*B[r,1,1,3,1,3,1]/r-4/27*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,2,3,3,1]/r+2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1
,1,1,1]/r-2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/r+1/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,1,3,1]/r+2/27*hb^2
/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r-34/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,1,1]/r+1/9*hb^2/La^2*A[r,1,3,3,1,2]*
B[r,1,2,2,2,1,1]/r+4/3*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,3,3]/r+64/27*DD[r,3,3]*A[r,1,2,3,3,1]/r-64/27*DD[r,1,1]*A[r
,1,3,2,3,1]/r-1/9*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r-4/3*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,2,1,3,1,3]/r-4/27*
hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r-1/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r-14/27*hb^2/La^2*A[r,1,3,2,1
,3]*B[r,1,1,1,1,3,3]/r+1/9*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,1,1,2]/r-4/3*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r-\
37/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r-5/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r-22/27*hb^2/La^2*A[r,1
,1,2,1,1]*B[r,1,1,1,1,3,3]/r-1/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r+1/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1
,1]/r-1/9*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,1,3,3]/r-2*hb^2/La^2*B0[r,1,1,1,1]*dB0[r,1,1,1,1]/r-hb^2/La^2*B0[r,1,1,3,3
]*dB0[r,1,1,3,3]/r-2*hb^2/La^2*B0[r,1,2,1,1]*dB0[r,1,2,1,1]/r+1/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r-1/9*hb^2/
La^2*A[r,1,2,3,1,3]*B[r,1,2,2,2,1,1]/r-2/3*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,2,1,2,1,2]/r+1/27*hb^2/La^2*B[r,1,1,3,3,3,
3]*dB[r,1,1,3,3,3,3]/r-2/3*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]/r-2/3*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,2,1,1
,2]/r-2/3*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,1,2,1,2]/r-2/3*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,2,1,1,2]/r-2/3*hb^2/La
^2*B[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]/r+2/27*hb^2/La^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+2/27*hb^2/La^2*B[r,1,2,2,2,
1,1]*dB[r,1,1,3,3,1,1]/r+1/9*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,1,1]/r)/M+2*D0[r]


==> anc/VCIV.txt <==
-7/648*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+19/324*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]-19/324*hb^2/La^3*
B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-23/108*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+47/324*hb^2/La^3*B[r,1,1,1,1,3,3]*
B[r,1,1,1,2,1,2]-13/324/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]+4/81/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]+19
/324*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]-35/648/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]-1/18/La^3*B[r,1,2,3
,3,1,1]*hb^2*B[r,1,1,1,1,1,1]-4/81/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]-7/108/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1
,1,1,1,1]+23/324/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]-1/36/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]-5/81/La^3
*B[r,1,1,1,3,1,3]*hb^2*B[r,1,1,3,3,1,1]-4/81/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,1,1]+17/108/La^3*B[r,1,2,3,1,1,3]*
hb^2*B[r,1,1,1,1,1,1]-10/81*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]-161/648*hb^2/La^3*B[r,1,1,1,1,1,1]^2+1/648*hb^2
/La^3*B[r,1,2,1,1,3,3]^2-5/54*hb^2/La^3*B[r,1,1,3,3,1,1]^2-25/648*hb^2/La^3*B[r,1,1,3,3,3,3]^2-1/648*hb^2/La^3*B[r,1,1,
3,1,3,1]^2-31/648*hb^2/La^3*B[r,1,1,1,1,3,3]^2-1/216*hb^2/La^3*B[r,1,2,2,1,1,2]^2-5/648*hb^2/La^3*B[r,1,2,3,1,1,3]^2-1/
216*hb^2/La^3*B[r,1,2,2,2,1,1]^2-89/648*hb^2/La^3*B[r,1,1,1,2,1,2]^2-5/648*hb^2/La^3*B[r,1,2,1,2,1,2]^2+1/648*hb^2/La^3
*B[r,1,2,3,3,1,1]^2-1/648*hb^2/La^3*B[r,1,2,3,3,3,3]^2+4/9/La*DD[r,1,1]*B[r,1,1,1,1,1,1]+16/81/La*DD[r,3,3]*B[r,1,1,3,3
,1,1]+10/81/La*DD[r,3,3]*B[r,1,1,3,3,3,3]-7/81/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-14/81/La*B[r,1,2,3,1,1,3]*DD[r,1,1]+(-32/
81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,1,1]-14/81*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,1,1,1]+14/81*hb^2/La^2*B[r,1,2,1,1,3,
3]*C[r,1,2,1,2]+8/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+5/162*hb^2/La^2*B[r,1,1,3,3,3,3]*ddB[r,1,1,3,3,3,3]+
31/5832*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]+37/5832*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,3,1,1]-7/162*hb^2/
La^2*B[r,1,2,1,1,3,3]*dA[r,1,1,2,3,3]+46/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-91/1458*dB[r,1,2,3,3,1,1]*hb
^2/La^2*dB[r,1,1,1,2,1,2]+55/1944*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]+29/486*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r
,1,1,3,3,1,1]+185/5832*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+181/972*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1
,1]-143/972*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,2,1,2]-29/486*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-7/81*hb^
2/La^2*C[r,1,1,3,3]*B[r,1,2,1,1,3,3]-16/81*hb^2/La^2*B[r,1,1,3,3,1,1]*C[r,3,3,3,3]-4/9*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1
,1,3,3]-1/54*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,3,1,3,1]+5/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-5/54*hb^2/La^2
*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]+5/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,2,1,2]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1
,1,3,3,1,1]+7/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,3,2,3,1]+7/162*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,1,1]+175/
2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-155/2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+61/1944*dB[r,
1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+31/5832*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]-5/648*hb^2/La^2*dB[r,1,2
,2,2,1,1]*dB[r,1,2,2,1,1,2]+7/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,1,2,3,3]+7/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,
3,1]-10/81*hb^2/La^2*B[r,1,1,3,3,3,3]*C[r,3,3,3,3]-16/81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-29/486*dB[r,1,2,2,1,1,
2]*hb^2/La^2*dB[r,1,1,3,3,1,1]-185/5832*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,3,3]-7/81*hb^2/La^2*B[r,1,2,2,2,1,1]*
dA[r,1,2,3,3,1]-4/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,3,3]-8/9*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,1,1,1]+56/81*hb^2/
La^2*C[r,1,1,1,1]*B[r,1,1,1,2,1,2]+8/9*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,2,1,2]-7/324*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1
,1,3,3,3,3]+7/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,2,1,2]-14/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,2,1,1]-2/9*hb^2/
La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,2,1,2]-14/81*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]+14/81*hb^2/La^2*B[r,1,1,1,
2,1,2]*ddB[r,1,1,1,2,1,2]-7/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,3,1,1]+14/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]+7/
81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,1,1,2]+28/81*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,1,1,1]-56/81*hb^2/La^2*B[r,1,1,1,2,1,
2]*C[r,1,2,1,2]-32/81*hb^2/La^2*B[r,1,1,3,3,1,1]*C[r,3,3,1,1]+14/81*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1,2,1,2]+5/162*hb^2/
La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-11/2916*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,1,3,1,3]+7/162*hb^2/La^2*B[r,1,2,1,1
,3,3]*dA[r,1,3,2,3,1]+5/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,1,3,1]+1/2916*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,3,1,
3,1]-7/729*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,1,1,3]+5/1458*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,3,1,3]-7/162*hb^
2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]+14/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,3]-5/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[
r,1,1,3,3,3,3]+17/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,1,1]-11/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,2,1,2]-7/81
*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-7/162*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+28/81*hb^2/La^2*C[r,1,1
,3,3]*B[r,1,1,1,2,1,2]+8/81*hb^2/La^2*B[r,1,1,3,3,1,1]*ddB[r,1,1,3,3,1,1]+7/324*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,
3,3,3]+5/1458*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,3,1,3,1]-11/2916*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1,3,1]+7/324
*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,3,3]-8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]-16/81*hb^2/La^2*B[r,1,1,
3,3,1,1]*dA[r,1,2,3,3,1]+5/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]-20/81*hb^2/La^2*B[r,1,1,3,3,3,3]*C[r,3,3,1,
1]+32/81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]+25/1458*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-1033/2916*hb^2/
La^2*dB[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]+1/9*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-7/81*ddB[r,1,1,1,1,3,3]*hb^2
/La^2*B[r,1,1,1,2,1,2]-17/5832*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,1,2]-10/81*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,2,
3,3,1]-8/81*hb^2/La^2*B[r,1,1,3,1,3,1]*C[r,1,1,1,1]+8/81*hb^2/La^2*B[r,1,1,3,1,3,1]*C[r,1,2,1,2]+1/81*hb^2/La^2*B[r,1,1
,3,1,3,1]*ddB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,3,2,3,1]-2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,1,2
,3,3]-4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1,2,3,3,1]+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,1,1,1]+1/18*hb^2/La^2
*A0[r,1,1,2]*A[r,1,1,1,1,2]+1/18*hb^2/La^2*A0[r,1,1,2]*A[r,1,2,1,1,1]+1/9*hb^2/La^2*A[r,1,1,2,1,1]*A0[r,1,1,2]+1/18*hb^
2/La^2*A[r,1,3,2,1,3]*A0[r,1,1,2]+1/9*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,1,1,1,2]-1/9*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,1,1,1,
2]+1/9*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,2,1,1,1]-1/9*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,2,1,1,1]+2/81*hb^2/La^2*B[r,1,1,1,3,1
,3]*ddB[r,1,1,3,3,1,1]-2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,2,1,2]+1/9*hb^2/La^2*A[r,1,3,2,3,1]*A[r,1,1,2,3,3]-4
/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,3,1,3,1]-4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,1,1,3,1,3]+1/81*hb^2/La^2*B[r,1,1,1,3,1,3
]*ddB[r,1,1,3,3,3,3]-8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,1,1,3,1,3]+16/81*ddB[r,1,1,1,2,1,2]*DD[r,1,1]+8/81*A[r,1,1,2,3,3
]*dDD[r,1,1]-8/81*ddB[r,1,1,1,1,3,3]*DD[r,1,1]-20/729*dB[r,1,1,1,3,1,3]*dDD[r,3,3]+37/729*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+
74/729*dB[r,1,2,3,1,1,3]*dDD[r,1,1]-37/729*dB[r,1,2,2,2,1,1]*dDD[r,3,3]-37/729*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+64/81*C[r,1
,1,1,1]*DD[r,1,1]-16/81*ddB[r,1,1,1,1,1,1]*DD[r,1,1]-37/729*dB[r,1,2,1,1,3,3]*dDD[r,1,1]-40/243*dDD[r,3,3]*dB[r,1,1,3,3
,1,1]-70/729*dDD[r,3,3]*dB[r,1,1,3,3,3,3]+32/81*C[r,1,1,3,3]*DD[r,1,1]-8/81*ddB[r,1,1,3,3,1,1]*DD[r,3,3]-8/81*A[r,1,3,2
,3,1]*dDD[r,1,1]+8/81*A[r,1,2,3,3,1]*dDD[r,3,3]-20/729*dB[r,1,1,3,1,3,1]*dDD[r,1,1]+16/81*C[r,3,3,3,3]*DD[r,3,3]+16/81*
DD[r,1,1]*dA[r,1,1,2,3,3]-260/729*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+220/729*dDD[r,1,1]*dB[r,1,1,1,2,1,2]-40/243*dDD[r,1,1]*
dB[r,1,1,1,1,3,3]+16/81*DD[r,3,3]*dA[r,1,2,3,3,1]-16/81*DD[r,1,1]*dA[r,1,3,2,3,1]-4/81*ddB[r,1,1,3,3,3,3]*DD[r,3,3]-64/
81*C[r,1,2,1,2]*DD[r,1,1]+32/81*C[r,3,3,1,1]*DD[r,3,3]+29/5832*hb^2/La^2*dB[r,1,2,2,1,1,2]^2+31/5832*hb^2/La^2*dB[r,1,2
,1,2,1,2]^2+47/5832*hb^2/La^2*dB[r,1,2,3,1,1,3]^2+29/5832*hb^2/La^2*dB[r,1,2,2,2,1,1]^2+5/5832*hb^2/La^2*dB[r,1,2,3,3,1
,1]^2+1211/5832*hb^2/La^2*dB[r,1,1,1,1,1,1]^2-1/18*hb^2/La^2*A[r,1,3,2,3,1]^2-1/18*hb^2/La^2*A[r,1,1,2,3,3]^2-1/9*hb^2/
La^2*A[r,1,2,3,3,1]^2+56/729/hb^2*La^2*dDD[r,3,3]^2+7/81*hb^2/La^2*dB[r,1,1,3,3,1,1]^2+29/648*hb^2/La^2*dB[r,1,1,1,1,3,
3]^2+175/5832*hb^2/La^2*dB[r,1,1,3,3,3,3]^2+899/5832*hb^2/La^2*dB[r,1,1,1,2,1,2]^2+112/729/hb^2*La^2*dDD[r,1,1]^2+11/
5832*hb^2/La^2*dB[r,1,1,3,1,3,1]^2+1/1458*hb^2/La^2*dB[r,1,1,1,3,1,3]^2+5/5832*hb^2/La^2*dB[r,1,2,1,1,3,3]^2+7/5832*hb^
2/La^2*dB[r,1,2,3,3,3,3]^2+1/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]^2+8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,3,2,3,1]+25/243*
hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,3,3,1,1]-7/2916*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,2,1,1]-7/1458*hb^2/La^2*dB[
r,1,2,1,3,1,3]*dB[r,1,2,1,2,1,2]-7/2916*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,1,1,2]-7/729*hb^2/La^2*dB[r,1,2,3,1,1,3]
*dB[r,1,2,3,3,1,1]-13/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-7/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]
+8/243*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+107/2916*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-121/2916*dB
[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+13/972*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]+4/81*hb^2/La^2*B[r,1,1
,1,1,3,3]*ddB[r,1,1,1,1,3,3]+4/81*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]-28/81*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,
2,1,2]-7/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,2,1,1]-8/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]+11/2916*hb^2/La^
2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-359/2916*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+337/2916*dB[r,1,2,3,1,1,3]
*hb^2/La^2*dB[r,1,1,1,2,1,2]-14/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]-2/9*hb^2/La^2*B[r,1,1,1,1,1,1]*dA[r,1,1,2
,3,3]-7/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,1,1]+2/9*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,1,1,1]+4/81*hb^2/
La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,1,1]+7/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-7/162*hb^2/La^2*B[r,1,2,3,3,1
,1]*ddB[r,1,1,1,2,1,2]+13/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,1,1,3]+14/81*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,1,1,2,1,
2]+2/9*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]-4/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,3,1,3]-13/162*hb^2/La^2*A[r,
1,2,3,3,1]*dB[r,1,2,2,2,1,1]+13/162*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]+7/324*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1
,1,1,1,3,3]+7/162*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,1,1]-7/162*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,2,1,2]-5/
162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,3,1,1]-17/5832*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,2,1,1]-17/2916*hb^2/La^2*
dB[r,1,2,3,3,3,3]*dB[r,1,2,1,2,1,2]-7/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,3,3]-14/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1
,2,3,3,1,1]-4/81*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2-1/324*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2+65/2916*hb^2/La^2*B[r,1,2,2,2,
1,1]^2/r^2-13/2916*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2+29/2916*hb^2/La^2*B[r,1,1,3,
1,3,1]^2/r^2-5/1458*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2+2/729*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2+29/2916*hb^2/La^2*B[r,1,2,3
,1,1,3]^2/r^2+5/162*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+65/2916*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2-26/729*B[r,1,1,1,3,1,3]*
hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+22/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-4/243*B[r,1,1,1,3,1,3]*hb^2/La^2*
B[r,1,1,1,1,3,3]/r^2-31/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2+4/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3
,1,1]/r^2+4/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+20/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2+
55/486*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-11/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]/r^2+1/324*hb
^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+65/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2-448/729/hb^2*La^2
*DD[r,3,3]*DD[r,1,1]/r^2+14/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-16/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1
,2,2,1,1,2]/r^2-107/1458*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2-11/1458*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,3,1
,3,1]/r^2-1/27*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]/r^2+65
/1458*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]/r^2+1/324*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]/r^2-19/729*hb^2
/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2+11/1458*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]/r^2+55/2916*hb^2/La^2*B
[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2-19/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/r^2-1/162*hb^2/La^2*B[r,1,2,1,3
,1,3]*B[r,1,2,3,3,1,1]/r^2+53/1458*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-103/1458*B[r,1,1,3,1,3,1]*hb^2/La^2*
B[r,1,1,1,2,1,2]/r^2-5/486*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+8/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3
,1,1]/r^2+11/729*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+16/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2
+19/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+8/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2-8/243*hb
^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2-19/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-11/1458*hb^2/La^2
*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2-4/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2+25/972*hb^2/La^2*B[r,1,1,1
,1,3,3]*B[r,1,2,1,1,3,3]/r^2+59/1458*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2+85/1458*hb^2/La^2*B[r,1,2,3,1,1,3]
*B[r,1,1,1,2,1,2]/r^2-8/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,
1,1,3]/r^2-8/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-59/1458*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^
2-59/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+20/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2-1/729*
hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2-19/1458*hb^2/La^2
*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-2/81*hb^2/La^2*B[r,1,2,1,3,
1,3]*B[r,1,2,1,2,1,2]/r^2-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-232/729*B[r,1,1,1,1,1,1]*DD[r,1,1]/r^2+
152/729*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2-64/243*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-74/729*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2-32/
243*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2-136/729*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+80/729*B[r,1,1,1,3,1,3]*DD[r,1,1]/r^2-74/729*
B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2+74/729*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+148/729*B[r,1,2,2,1,1,2]*DD[r,3,3]/r^2+32/243*B[r,
1,1,1,1,3,3]*DD[r,3,3]/r^2+232/729*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2-152/729*B[r,1,1,1,2,1,2]*DD[r,3,3]/r^2+74/729*B[r,1,2
,1,1,3,3]*DD[r,3,3]/r^2+148/729*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2-148/729*B[r,1,2,2,2,1,1]*DD[r,3,3]/r^2+148/729*B[r,1,2,2
,2,1,1]*DD[r,1,1]/r^2-40/729*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-80/729*B[r,1,1,1,3,1,3]*DD[r,3,3]/r^2-148/729*B[r,1,2,2,1,1
,2]*DD[r,1,1]/r^2+136/729*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2+40/729*B[r,1,1,3,1,3,1]*DD[r,3,3]/r^2-148/729*B[r,1,2,3,1,1,3]
*DD[r,3,3]/r^2+64/243*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2+11/729*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]/r^2-37/1458*hb^
2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2+5/162*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]/r^2+1/324*hb^2/La^2*B[r,
1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2+85/1458*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2-59/2916*hb^2/La^2*B[r,1,1,3,3
,3,3]*B[r,1,2,3,3,1,1]/r^2-11/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2+1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,
1,2,1,2,1,2]/r^2-4/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2-7/729*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3
]/r^2+16/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2-83/1458*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+59
/1458*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+7/972*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+2/81*hb^2/
La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+65/2916*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2-2/729*hb^2/La^2*B[r,
1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2-85/1458*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,3,
3]*B[r,1,2,2,2,1,1]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+5/162*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2
,1,1,2]/r^2-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-37/1458*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]/r^
2-11/1458*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2-28/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+17/729
*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2-8/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^2-107/1458*hb^2/La
^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2-8/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2+67/1458*hb^2/La^2*B[r,1,
1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2-29/486*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+65/1458*hb^2/La^2*B[r,1,1,1,1,1,
1]*B[r,1,1,1,2,1,2]/r^2+107/1458*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+224/729/hb^2*La^2*DD[r,1,1]^2/r^2+224/
729/hb^2*La^2*DD[r,3,3]^2/r^2-13/2916*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2-67/2916*hb^2/La^2*B[r,1,1,1,1,1,1]^2/r^2+53/2916
*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2-1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r+7/162*hb^2/La^2*B[r,1,2,2,2,1,1]*dB
[r,1,1,3,3,3,3]/r+7/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,3,3]/r-7/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,1,1
]/r-19/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1]/r-10/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r-7/81*hb^2/La^2
*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]/r+17/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r-7/54*hb^2/La^2*A[r,1,2,1,1,1]*B[r
,1,1,1,1,1,1]/r-1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,1,1]/r+1/18*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r+5/81*
hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r+10/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+8/81*dB[r,1,1,3,3,3,3]*hb
^2/La^2*B[r,1,1,3,3,1,1]/r+2/9*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-14/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1
,1,2,1,2]/r-4/9*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]/r-28/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r+28/
81*hb^2/La^2*B[r,1,1,1,2,1,2]*dB[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*B[r,1,1,3,3,1,1]*dB[r,1,1,3,3,1,1]/r+4/9*hb^2/La^2*B[
r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1]/r-32/81*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,2,3,3,1]/r+7/162*hb^2/La^2*B[r,1,2,1,1,3,3]*
dB[r,1,1,1,1,3,3]/r+7/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,1,1]/r-8/81*DD[r,3,3]*A[r,1,2,1,1,1]/r+8/81*A[r,1,2,3,
1,3]*DD[r,3,3]/r-8/81*A[r,1,2,3,1,3]*DD[r,1,1]/r+8/81*DD[r,1,1]*A[r,1,2,1,1,1]/r+7/54*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,
1,1,1,1]/r-23/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r+19/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,1,1]/r+23/162
*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r+1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+11/162*hb^2/La^2*A[r,1,1,
1,1,2]*B[r,1,1,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r-1/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,1,
1,2]/r+14/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,2,1,2]/r+7/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,3,2,3,1]/r+1/27*hb^2/
La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r+1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-7/81*hb^2/La^2*B[r,1,2,1,1,3,3
]*A[r,1,1,2,3,3]/r+10/81*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-16/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,1,2,3,3]
/r-16/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+16/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-7/162*hb^2
/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r-1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,1,1,3]/r-20/81*hb^2/La^2*B[r,1,1,3,
3,3,3]*A[r,1,2,3,3,1]/r+16/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,3,2,3,1]/r-4/9*hb^2/La^2*B[r,1,1,1,1,1,1]*A[r,1,1,2,3,3]
/r+28/81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]/r+4/9*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-28/81*hb^2/La^2*A[
r,1,3,2,3,1]*B[r,1,1,1,2,1,2]/r-1/27*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r+14/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1
,1,2,3,3]/r+14/81*hb^2/La^2*B[r,1,2,2,1,1,2]*A[r,1,2,3,3,1]/r-14/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,1,1]/r-7/81
*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r-7/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,2,1,2]/r-1/54*hb^2/La^2*A[r,
1,1,2,1,1]*B[r,1,2,1,1,3,3]/r+1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1,3,1]/r-14/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,3
,2,3,1]/r-1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r+1/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r+1/81*hb^2
/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,2,1,1,1]/r-16/81*dB[r,1,1,3,3,1,1]*DD[r,3
,3]/r+32/81*DD[r,1,1]*A[r,1,1,2,3,3]/r+32/81*dB[r,1,1,1,2,1,2]*DD[r,1,1]/r-16/81*dB[r,1,1,1,1,3,3]*DD[r,1,1]/r-8/81*dB[
r,1,1,3,3,3,3]*DD[r,3,3]/r-32/81*dB[r,1,1,1,1,1,1]*DD[r,1,1]/r+1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r-1/81*hb
^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,1,3,1]/r-17/162*hb^2/La^2*A[r,1,1,1,
1,2]*B[r,1,1,1,2,1,2]/r+10/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/r-5/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,3,3
]/r-1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-1/162*hb^2/La^2
*A[r,1,2,3,1,3]*B[r,1,2,1,1,3,3]/r+7/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,3,2,3,1]/r-1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,
1,1,3,1,3,1]/r-14/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,2,3,3,1]/r+7/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,1,1]/r-7/
81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/r+1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,1,3,1]/r-10/81*hb^2/La^2*A[r
,1,2,3,1,3]*B[r,1,1,3,3,1,1]/r+1/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r+5/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,
3,3,3,3]/r+8/81*DD[r,3,3]*A[r,1,1,1,1,2]/r+8/81*A[r,1,3,3,1,2]*DD[r,1,1]/r-8/81*A[r,1,1,1,1,2]*DD[r,1,1]/r-8/81*A[r,1,3
,3,1,2]*DD[r,3,3]/r+4/81*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,3,2,3,1]/r+32/81*DD[r,3,3]*A[r,1,2,3,3,1]/r-32/81*DD[r,1,1]*A
[r,1,3,2,3,1]/r+1/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r-1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r-1/162
*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r+1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,2,3
,1,3]*B[r,1,2,2,1,1,2]/r-5/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r-11/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3
,3]/r-1/18*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,3,3]/r+1/162*hb^2/La^2
*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r+1/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,
1,2,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r-1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,2,1,1]/r+5/81
*hb^2/La^2*B[r,1,1,3,3,3,3]*dB[r,1,1,3,3,3,3]/r+8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+7/81*hb^2/La^2*B[r,
1,2,2,2,1,1]*dB[r,1,1,3,3,1,1]/r-1/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,1,1]/r+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,
1,1,1,1,3,3]/r+2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,3,3,3,3]/r+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,3,3,1,1]/r-\
4/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,2,1,2]/r+4/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,1,1,1]/r-4/81*hb^2/La^2*
B[r,1,1,3,1,3,1]*A[r,1,1,2,3,3]/r-8/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,2,3,3,1]/r)/M+1/81*hb^2/La^3*B[r,1,2,1,1,3,3]*B
[r,1,2,3,1,1,3]+1/324*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]+1/162*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,1,2,1,2]+1/
324*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]+1/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]-31/648/La^3*B[r,1,2,3,
3,1,1]*hb^2*B[r,1,1,1,1,3,3]-11/108/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,1,1]+29/324/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1
,1,1,2,1,2]-1/648/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]+41/108*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1,1]+1/108*
hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]+1/216*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]+1/216*hb^2/La^3*B[r,1,2,3
,3,3,3]*B[r,1,2,2,2,1,1]-17/324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]+4/81/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3
,1,1]+35/648/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,3,3]+7/648*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]-5/648*hb^2/
La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]-5/648*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]+7/81/La*B[r,1,2,1,1,3,3]*DD[r,
1,1]-16/81*La/hb^2*DD[r,1,1]^2-8/81*La/hb^2*DD[r,3,3]^2+7/81/La*B[r,1,2,2,2,1,1]*DD[r,3,3]+7/81/La*B[r,1,2,3,3,1,1]*DD[
r,1,1]-28/81/La*DD[r,1,1]*B[r,1,1,1,2,1,2]+16/81/La*DD[r,1,1]*B[r,1,1,1,1,3,3]-1/162*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1
,3,1,3,1]-5/162/La^3*B[r,1,1,1,3,1,3]*hb^2*B[r,1,1,3,3,3,3]+2/9*hb^2/La^3*B[r,1,2,1,2,1,2]*B0[r,1,1,1,1]+4/81/La*B[r,1,
1,3,1,3,1]*DD[r,1,1]+4/81/La*B[r,1,1,1,3,1,3]*DD[r,3,3]-1/18*hb^2/La^2*B[r,1,2,2,2,1,1]-1/18*hb^2/La^2*B[r,1,2,2,1,1,2]
-1/9*hb^2/La^2*B[r,1,2,1,2,1,2]-1/9*hb^2/La^2*B[r,1,2,1,3,1,3]-1/36*hb^2/La^2*B[r,1,2,3,3,3,3]+1/9*hb^2/La^3*B[r,1,1,3,
1,3,1]*B0[r,1,2,1,1]-1/162*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]+1/18*hb^2/La^3*B[r,1,1,3,3,3,3]*B0[r,1,2,3,3]+1/
18*hb^2/La^3*B[r,1,2,3,3,3,3]*B0[r,1,1,3,3]+1/9*hb^2/La^3*B[r,1,1,1,1,1,1]*B0[r,1,2,1,1]+1/9*hb^2/La^3*B[r,1,2,2,1,1,2]
*B0[r,1,1,1,1]+1/9*hb^2/La^3*B[r,1,2,2,2,1,1]*B0[r,1,1,1,1]+1/9*hb^2/La^3*B[r,1,2,1,3,1,3]*B0[r,1,1,1,1]+1/9*hb^2/La^3*
B[r,1,1,1,3,1,3]*B0[r,1,2,3,3]+1/9*hb^2/La^3*B[r,1,1,1,2,1,2]*B0[r,1,2,1,1]+1/9*hb^2/La^3*B[r,1,2,1,3,1,3]*B0[r,1,1,3,3
]


==> anc/VSOIS.txt <==
(1/54*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+7/108*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2+13/972*hb^2/La^2*B[r,1,2,2,2,1,1]^2/r^2+
19/972*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/108*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2+13/972*hb^2/La^2*B[r,1,1,3,1,3,1]^2/r^2+
25/972*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2-1/486*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2+13/972*hb^2/La^2*B[r,1,2,3,1,1,3]^2/r^2+
1/36*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+13/972*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2+1/54*hb^2/La^2*B[r,1,2,1,3,1,3]^2/r^2+1/
18*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]/r^2+1/36*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-1/54*hb^2/La^2*
B[r,1,1,1,1,1,1]*B[r,1,2,1,3,1,3]/r^2-1/108*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,3,3]/r^2-1/36*hb^2/La^2*B[r,1,2,1,2,
1,2]*B[r,1,1,1,1,3,3]/r^2+1/36*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3,1]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1
,3,1,3,1]/r^2-41/486*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+43/486*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]
/r^2-7/162*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2-95/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-1/9*
hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2-25/324*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+1/81*hb^2/La^2*B
[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2+43/324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2+5/486*hb^2/La^2*B[r,1,2,3,3
,1,1]*B[r,1,1,1,3,1,3]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2-5/972*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1
,2,2,1,1,2]/r^2-32/243/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2+10/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-11/81*
hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2-61/486*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2+5/486*hb^2/La^2*
B[r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-5/486*hb^2/La^2*B[r,1,2,3,1,
1,3]*B[r,1,2,2,2,1,1]/r^2-17/972*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2-1/972*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1
,1,3,1,3,1]/r^2-7/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+19/972*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1
]/r^2+1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2-11/486*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-17/
486*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-17/324*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+7/81*B[r,1,1
,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2-1/486*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+11/81*hb^2/La^2*B[r,1,1,
3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-7/486*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+11/162*hb^2/La^2*B[r,1,1,1,1,3,3]*B
[r,1,2,2,1,1,2]/r^2-1/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2+7/486*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1
,1]/r^2+5/486*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2+13/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2-1/
324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2+65/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2+53/486*hb^2/
La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2+5/81*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2-1/108*hb^2/La^2*B[r,1,2
,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-25/324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-65/972*hb^2/La^2*B[r,1,1,3,3,3,3]
*B[r,1,2,2,1,1,2]/r^2-5/486*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+25/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1
,1,1,1]/r^2-35/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-31/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]/r
^2-1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-1/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,1,2,1,2]/r^2-1/54*hb^2/
La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^2+1/54*hb^2/La^2*B[r,1,2,
1,3,1,3]*B[r,1,1,1,1,3,3]/r^2+1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+1/36*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r
,1,1,1,1,1,1]/r^2-1/12*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,2,1,2]/r^2-14/243*B[r,1,1,1,1,1,1]*DD[r,1,1]/r^2-38/243*B[r
,1,1,1,2,1,2]*DD[r,1,1]/r^2-8/81*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-4/243*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2-10/81*B[r,1,1,1,1,
3,3]*DD[r,1,1]/r^2-20/243*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+16/243*B[r,1,1,1,3,1,3]*DD[r,1,1]/r^2-22/243*B[r,1,2,3,3,1,1]*
DD[r,1,1]/r^2+22/243*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+26/243*B[r,1,2,2,1,1,2]*DD[r,3,3]/r^2+10/81*B[r,1,1,1,1,3,3]*DD[r,3
,3]/r^2+14/243*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2+38/243*B[r,1,1,1,2,1,2]*DD[r,3,3]/r^2+4/243*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^
2+26/243*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2-26/243*B[r,1,2,2,2,1,1]*DD[r,3,3]/r^2+26/243*B[r,1,2,2,2,1,1]*DD[r,1,1]/r^2+10/
243*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-16/243*B[r,1,1,1,3,1,3]*DD[r,3,3]/r^2-26/243*B[r,1,2,2,1,1,2]*DD[r,1,1]/r^2+20/243*B
[r,1,1,3,3,3,3]*DD[r,1,1]/r^2-10/243*B[r,1,1,3,1,3,1]*DD[r,3,3]/r^2-26/243*B[r,1,2,3,1,1,3]*DD[r,3,3]/r^2+8/81*B[r,1,1,
3,3,1,1]*DD[r,1,1]/r^2-1/486*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]/r^2+7/486*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3
,3,1,1]/r^2+1/36*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2+
53/486*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2-55/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2+1/486*hb^
2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2-1/108*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]/r^2+4/81*B[r,1,1,3,1,3,1
]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+25/972*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2+11/81*hb^2/La^2*B[r,1,1,3,3,1,1
]*B[r,1,2,3,1,1,3]/r^2-49/486*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+65/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2
,2,2,1,1]/r^2+23/324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2-5/972*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/
r^2+1/486*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2-133/972*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2-1/108
*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+1/36*hb^2/La^2*B
[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]/r^2+1/54*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2+5/972*hb^2/La^2*B[r,1,2,1,1,3
,3]*B[r,1,2,3,1,1,3]/r^2-2/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2-23/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1
,1,2,1,2]/r^2-35/972*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2-10/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/
r^2-61/486*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2-25/324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2+53/
486*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2+19/324*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+121/486*hb^2
/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2+131/972*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+16/243/hb^2*La^2*DD
[r,1,1]^2/r^2+16/243/hb^2*La^2*DD[r,3,3]^2/r^2+1/972*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2-17/972*hb^2/La^2*B[r,1,1,1,1,1,1]
^2/r^2-173/972*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2-1/18*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,1,1,3]/r-1/27*hb^2/La^2*A[r,1,2
,1,1,1]*B[r,1,2,1,3,1,3]/r-5/18*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,2,1,1,2]/r-1/54*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,3,3
,3]/r-5/18*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,1,1]/r+1/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r+7/54*hb^2/La^2*
A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1]/r+1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r+2/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1
,1,3,1,3]/r-1/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r+1/3*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r-1/18*hb^2/
La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,1,1]/r-5/54*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r-5/54*hb^2/La^2*A[r,1,2,1,1,1]*B
[r,1,1,3,3,3,3]/r+4/9*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+hb^2/La*A0[r,1,1,2]/r+4/27*DD[r,3,3]*A[r,1,2,1,1,1]/r
+4/27*A[r,1,2,3,1,3]*DD[r,1,1]/r-16/27*DD[r,1,1]*A[r,1,2,1,1,1]/r-16/27*DD[r,1,1]*A[r,1,1,2,1,1]/r-1/9*hb^2/La^2*A[r,1,
2,3,1,3]*B[r,1,1,1,1,1,1]/r-1/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r+47/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1
,1,1]/r-23/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r+23/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+13/18*hb^2/
La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r-5/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r+1/54*hb^2/La^2*A[r,1,3,3,1,2]*B
[r,1,2,2,1,1,2]/r-1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,3,1,3]/r+1/6*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r-1/3*
hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,3,1,3]/r-10/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-1/54*hb^2/La^2*A[r,1,1,1,
1,2]*B[r,1,2,3,1,1,3]/r-61/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r+2/27*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3
]/r+1/18*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1,3,1]/r-1/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r-11/54*hb^2/La^2*A
[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r-5/18*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,2,1,2]/r-2/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2
,3,3,1,1]/r+2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,2,1,1,1]/r-1/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,2,1,1]/r-5/54*hb^2
/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,1,1,3]/r-1/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r-5/9*hb^2/La^2*A[r,1,1,2,1,1]*B
[r,1,2,1,2,1,2]/r-2/27*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r-hb^2/La^2*A0[r,1,1,2]*B0[r,1,1,1,1]/r-hb^2/La^2*A0[r
,1,1,2]*B0[r,1,2,1,1]/r-1/27*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,3,3]/r-1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,3,1,3]
/r-5/18*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,2,1,2]/r-1/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,3,3]/r+1/27*hb^2/La^2*B[r
,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r+1/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,1,3,3]/r+1/54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3
,1,3,1]/r-53/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,2]/r-1/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/r-25/54*hb^2/
La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-25/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-1/54*hb^2/La^2*A[r,1,2,3,1,3]*
B[r,1,2,1,1,3,3]/r-2/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,1,3,1]/r-2/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r-1/
54*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r+10/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,3,3]/r-1/27*hb^2/La^2*A[r,1,3
,2,1,3]*B[r,1,2,1,2,1,2]/r-8/27*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,3,1,3]/r-4/27*DD[r,3,3]*A[r,1,1,1,1,2]/r-4/27*A[r,1,
3,3,1,2]*DD[r,1,1]/r-32/27*A[r,1,1,1,1,2]*DD[r,1,1]/r-16/27*A[r,1,3,3,1,2]*DD[r,3,3]/r+1/54*hb^2/La^2*A[r,1,1,2,1,1]*B[
r,1,2,3,3,1,1]/r-19/54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r-5/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r+1/
54*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3]/r+5/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r+2/27*hb^2/La^2*A[r,1,3,
3,1,2]*B[r,1,1,1,1,3,3]/r+4/9*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r+17/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,3,
3]/r-1/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r-10/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r-1/27*hb^2/La^2*
A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r+1/18*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,1,1]/r)/M


==> anc/VSOIV.txt <==
(13/162*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+19/648*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2+29/5832*hb^2/La^2*B[r,1,2,2,2,1,1]^2/r
^2-13/5832*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/648*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^2+11/5832*hb^2/La^2*B[r,1,1,3,1,3,1]^2
/r^2+125/5832*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2+1/729*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2+11/5832*hb^2/La^2*B[r,1,2,3,1,1,3
]^2/r^2+5/648*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+29/5832*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2+1/108*hb^2/La^2*B[r,1,2,1,3,1,3
]*B[r,1,1,1,2,1,2]/r^2+1/72*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-1/324*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,1,
3,1,3]/r^2-1/216*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,3,3]/r^2-5/648*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,3,3]/r^2+
5/648*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3,1]/r^2-1/216*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]/r^2-7/2916*B[r,
1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-19/2916*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-5/972*B[r,1,1,1,3,1
,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+335/5832*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-5/54*hb^2/La^2*B[r,1,1,1,1,
3,3]*B[r,1,1,3,3,1,1]/r^2-95/1944*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-73/486*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r
,1,1,1,1,1,1]/r^2-103/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-11/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1
,3,1,3]/r^2+1/648*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+29/5832*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r
^2-80/729/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2+5/1458*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-7/486*hb^2/La^2*B[r,
1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2-35/2916*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2+25/2916*hb^2/La^2*B[r,1,2,2,2
,1,1]*B[r,1,1,3,1,3,1]/r^2-1/108*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2+29/2916*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r
,1,2,2,2,1,1]/r^2-31/5832*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2+13/5832*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,
1,3,1]/r^2+19/5832*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2-31/5832*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/
r^2-1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2-19/2916*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-13/
2916*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-19/1944*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2+1/243*B[r,
1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+13/2916*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2+7/486*hb^2/La^2*B[r
,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2+1/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+7/972*hb^2/La^2*B[r,1,1,1,1,3
,3]*B[r,1,2,2,1,1,2]/r^2-4/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2-19/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1
,2,2,2,1,1]/r^2+7/2916*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2-25/5832*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3
,1]/r^2+25/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2+55/5832*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2
-5/2916*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2+20/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/648*hb
^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-35/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-55/5832*hb^2/La^2
*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2-25/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+71/5832*hb^2/La^2*B[r,1,
2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2-13/5832*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2+7/5832*hb^2/La^2*B[r,1,2,1,1,3,
3]*B[r,1,2,2,2,1,1]/r^2-1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-1/162*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,
1,2,1,2]/r^2-1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^
2+1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]/r^2+1/216*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+5/648*hb^
2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,1,1]/r^2-5/216*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,2,1,2]/r^2-89/729*B[r,1,1,1,1,1
,1]*DD[r,1,1]/r^2+67/729*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2-32/243*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-10/729*B[r,1,2,1,1,3,3]*
DD[r,1,1]/r^2-19/243*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2-50/729*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2+4/729*B[r,1,1,1,3,1,3]*DD[r,1
,1]/r^2-1/729*B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2+1/729*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+11/729*B[r,1,2,2,1,1,2]*DD[r,3,3]/r^2
+19/243*B[r,1,1,1,1,3,3]*DD[r,3,3]/r^2+89/729*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2-67/729*B[r,1,1,1,2,1,2]*DD[r,3,3]/r^2+10/
729*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^2+11/729*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2-11/729*B[r,1,2,2,2,1,1]*DD[r,3,3]/r^2+11/729*B
[r,1,2,2,2,1,1]*DD[r,1,1]/r^2+7/729*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2-4/729*B[r,1,1,1,3,1,3]*DD[r,3,3]/r^2-11/729*B[r,1,2,
2,1,1,2]*DD[r,1,1]/r^2+50/729*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2-7/729*B[r,1,1,3,1,3,1]*DD[r,3,3]/r^2-11/729*B[r,1,2,3,1,1,
3]*DD[r,3,3]/r^2+32/243*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2+13/2916*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]/r^2-19/2916*
hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2+5/648*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]/r^2+1/648*hb^2/La^2*B
[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2-59/2916*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]/r^2-5/5832*hb^2/La^2*B[r,1,1,3
,3,3,3]*B[r,1,2,3,3,1,1]/r^2-13/2916*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2+1/648*hb^2/La^2*B[r,1,2,3,1,1,3]*B
[r,1,2,1,2,1,2]/r^2+5/486*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+35/5832*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,
3,3,3]/r^2+7/486*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2+25/2916*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^
2+55/5832*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+1/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+1/162*
hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+29/5832*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+5/2916*hb^2/La^
2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2-71/5832*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2-1/216*hb^2/La^2*B[r,1,2
,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-1/216*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+5/648*hb^2/La^2*B[r,1,2,1,2,1,2]*B
[r,1,2,2,1,1,2]/r^2-1/324*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-29/5832*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,
1,1,3]/r^2-1/1458*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/r^2+59/486*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^
2-445/5832*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2+1/486*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^2-17/
2916*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2-23/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-5/2916*hb^
2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2+161/1944*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2-367/2916*hb^2/La^
2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2+97/5832*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2+40/729/hb^2*La^2*DD[r,1
,1]^2/r^2+40/729/hb^2*La^2*DD[r,3,3]^2/r^2+5/5832*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2+419/5832*hb^2/La^2*B[r,1,1,1,1,1,1]^
2/r^2+431/5832*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2-1/9*hb^2/La^2*A[r,1,1,1,1,2]*B0[r,1,2,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*
B[r,1,2,2,2,1,1]/r-1/9*hb^2/La^2*A[r,1,1,1,1,2]*B0[r,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,1,1,1,1,1]/r-1/9*hb^2/
La^2*A0[r,1,1,2]*B[r,1,1,1,2,1,2]/r-1/9*hb^2/La^2*A[r,1,2,1,1,1]*B0[r,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,2,1,
1,2]/r-1/9*hb^2/La^2*A[r,1,1,2,1,1]*B0[r,1,2,1,1]/r-2/9*hb^2/La^2*A[r,1,1,2,1,1]*B0[r,1,1,1,1]/r-1/9*hb^2/La^2*A0[r,1,1
,2]*B[r,1,1,3,1,3,1]/r-1/9*hb^2/La^2*A[r,1,3,2,1,3]*B0[r,1,1,3,3]/r-2/9*hb^2/La^2*A[r,1,2,1,1,1]*B0[r,1,2,1,1]/r-2/9*hb
^2/La^2*A0[r,1,1,2]*B[r,1,2,1,2,1,2]/r-1/9*hb^2/La^2*A0[r,1,1,2]*B[r,1,2,1,3,1,3]/r-1/9*hb^2/La^2*A[r,1,2,3,1,3]*B0[r,1
,2,3,3]/r-19/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,1,1,3]/r-1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,3,1,3]/r+5/324*hb
^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,2,1,1,2]/r-1/108*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,3,3,3]/r+5/324*hb^2/La^2*B[r,1,2,2,2
,1,1]*A[r,1,1,2,1,1]/r+1/36*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,1,3,1]/r+35/324*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1
]/r+5/54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r+5/81*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,3,1,3]/r-5/324*hb^2/La^2*A
[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r+17/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r+19/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r
,1,1,1,1,1,1]/r-7/324*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r-25/324*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r+1/
27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r-4/81*A[r,1,3,2,1,3]*DD[r,1,1]/r+10/81*DD[r,3,3]*A[r,1,2,1,1,1]/r+10/81*A
[r,1,2,3,1,3]*DD[r,1,1]/r-8/81*DD[r,1,1]*A[r,1,2,1,1,1]/r-4/27*DD[r,1,1]*A[r,1,1,2,1,1]/r-4/27*hb^2/La^2*A[r,1,2,3,1,3]
*B[r,1,1,1,1,1,1]/r+11/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r+53/324*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,1,1]/
r-11/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r+19/108*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+7/108*hb^2/La^2
*A[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r-7/324*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r+5/324*hb^2/La^2*A[r,1,3,3,1,2]*B[r
,1,2,2,1,1,2]/r+2/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,3,1,3]/r-17/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r-1/
54*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-1/36*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,1,1,3]/r-17/108*hb^2/La^2*A[r,1,
1,2,1,1]*B[r,1,1,1,2,1,2]/r+1/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3]/r+5/324*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1
,3,1]/r-1/108*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r-1/324*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r+5/324*hb^2/
La^2*A[r,1,2,1,1,1]*B[r,1,2,1,2,1,2]/r-1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,1,1]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1
]*A[r,1,2,1,1,1]/r-1/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,2,1,1]/r-11/108*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,1,1,3]/r
-1/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r+5/162*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,2,1,2]/r-1/81*hb^2/La^2*A[r
,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r-1/54*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,3,3]/r+1/162*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,
3,3,3,3]/r-1/162*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,3,1,3]/r+5/324*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,1,2,1,2]/r-1/108*hb
^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,3,3]/r+1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r+5/324*hb^2/La^2*A[r,1,3,3,1,
2]*B[r,1,2,1,1,3,3]/r+5/324*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,1,3,1]/r-13/108*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,2
]/r-5/54*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/r+5/324*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r+5/324*hb^2/La^2*
A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-5/324*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,
1,1,3,1,3,1]/r-1/18*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,1,3,1]/r-5/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r-5/324*
hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r+5/162*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,3,3]/r-1/162*hb^2/La^2*A[r,1,3,2
,1,3]*B[r,1,2,1,2,1,2]/r-10/81*DD[r,3,3]*A[r,1,1,1,1,2]/r-10/81*A[r,1,3,3,1,2]*DD[r,1,1]/r-4/27*A[r,1,1,1,1,2]*DD[r,1,1
]/r-4/81*A[r,1,3,3,1,2]*DD[r,3,3]/r+1/9*hb^2/La*A[r,1,1,1,1,2]/r+1/9*hb^2/La*A[r,1,2,1,1,1]/r+1/12*hb^2/La^2*A[r,1,1,2,
1,1]*B[r,1,2,3,3,1,1]/r-1/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r+1/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3
]/r+11/324*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3]/r+25/324*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r+5/81*hb^2/La^
2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r+1/18*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r+25/324*hb^2/La^2*A[r,1,1,2,1,1]*B[
r,1,1,1,1,3,3]/r+5/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r-1/54*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r+5/
81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,1,3,3]/r-7/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r-1/324*hb^2/La^2*A[r,1,
3,2,1,3]*B[r,1,2,3,3,1,1]/r+2/9*hb^2/La*A[r,1,1,2,1,1]/r+1/9*hb^2/La*A[r,1,3,2,1,3]/r)/M


==> anc/VSSIS.txt <==
-1/324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+1/162*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]+1/162*hb^2/La^3*B[
r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-7/54*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+13/162*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,
1,1,1,2,1,2]+5/162/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]+4/81/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]+5/54*hb
^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]+5/324/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]-2/81/La^3*B[r,1,2,3,3,1,1]*
hb^2*B[r,1,1,1,1,1,1]+1/81/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]+1/162/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,1,1
]-1/54/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]-1/54/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]+2/81/La^3*B[r,1,2,2
,2,1,1]*hb^2*B[r,1,1,3,3,1,1]+5/162/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,1,1]-31/324*hb^2/La^3*B[r,1,1,1,1,1,1]^2+5/
648*hb^2/La^3*B[r,1,2,1,1,3,3]^2+1/108*hb^2/La^3*B[r,1,1,3,1,3,1]^2-19/648*hb^2/La^3*B[r,1,1,1,1,3,3]^2-1/162*hb^2/La^3
*B[r,1,2,2,1,1,2]^2-5/324*hb^2/La^3*B[r,1,2,3,1,1,3]^2+5/324*hb^2/La^3*B[r,1,2,2,2,1,1]^2+1/324*hb^2/La^3*B[r,1,1,1,2,1
,2]^2+1/324*hb^2/La^3*B[r,1,2,3,3,1,1]^2+16/81/La*DD[r,1,1]*B[r,1,1,1,1,1,1]-2/81/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-4/81/La
*B[r,1,2,3,1,1,3]*DD[r,1,1]+17/81*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,3,3,1,1]+8/81*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1
,2,1,2]-19/81*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,1,3,3,1,1]+1/108*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]+2/27*hb^2/
La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,1,1]-8/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]+5/162*hb^2/La^3*B[r,1,2,3,3,3,3
]*B[r,1,1,1,1,1,1]-5/162*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]-5/108*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,3,3]+
1/162*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]-1/162*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]+1/81*hb^2/La^3*B[r,
1,2,1,1,3,3]*B[r,1,2,2,2,1,1]+1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]-1/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2
,1,3,1,3]+5/162*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]-2/27/La^3*hb^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]-16/81*La/
hb^2*DD[r,1,1]*DD[r,3,3]-1/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,1,3,1,3]-1/81*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,2,2,1
,1]-1/54*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,1,2,1,2]+10/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]+(-20/81*hb^2/La^
2*B[r,1,1,1,1,3,3]*C[r,1,1,1,1]-16/81*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,1,1,1]+16/81*hb^2/La^2*B[r,1,2,1,1,3,3]*C[r,1,2,
1,2]+5/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+37/2916*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]+7/2916*hb
^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,3,1,1]-4/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,1,2,3,3]+14/729*dB[r,1,2,3,3,1,1]*hb
^2/La^2*dB[r,1,1,1,1,1,1]-7/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+13/972*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1
,1,1,1,3,3]-5/243*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]-35/2916*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+
55/486*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1,1]-35/486*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,2,1,2]-8/243*dB[r,1,
2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-8/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,1,3,3]-16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[
r,1,1,3,3]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,3,1,3,1]+1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^
2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]+7/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,2,1,2]+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r
,1,3,2,3,1]-1/81*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,1,1]+73/1458*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-59
/1458*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+17/486*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+2/9*hb^2/La^2*
A[r,1,1,2,1,1]*A[r,1,1,1,1,2]-37/2916*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]-1/324*hb^2/La^2*dB[r,1,2,2,2,1,1]*
dB[r,1,2,2,1,1,2]+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,1,2,3,3]+2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,3,1]-10/81
*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-5/243*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,1,1]-35/2916*dB[r,1,2,2,1,1,2]*
hb^2/La^2*dB[r,1,1,3,3,3,3]+2/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,2,3,3,1]-7/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,
3,3]-32/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,1,1,1]+16/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,2,1,2]+32/81*hb^2/La^2*B[r,1,
1,1,1,1,1]*C[r,1,2,1,2]-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,3,3]+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1
,2,1,2]+4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,2,1,1]-8/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*
ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]+4/81*hb^2/La^2*B[r,1,1,1,2,1,2]*ddB[r,1,1,1,2,1,2]-2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,
1,2,3,3,1,1]+4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]+2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,1,1,2]+8/81*hb^2/La^2*B
[r,1,2,3,1,1,3]*C[r,1,1,1,1]-16/81*hb^2/La^2*B[r,1,1,1,2,1,2]*C[r,1,2,1,2]+4/81*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1,2,1,2]
+1/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-5/1458*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,1,3,1,3]+4/81*hb^2/La^2*B[
r,1,2,1,1,3,3]*dA[r,1,3,2,3,1]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,1,3,1]-11/1458*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r
,1,1,3,1,3,1]+1/729*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,3,1,1,3]-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]+4/81*
hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,3]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,1,1]+1/27*hb^2/La^2*A[r,1,3,2,3,1]*
dB[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+8/
81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,2,1,2]-1/162*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,3,3]-1/729*hb^2/La^2*dB[r,1,2
,3,3,1,1]*dB[r,1,1,3,1,3,1]+13/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1,3,1]+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[
r,1,1,1,1,3,3]-5/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]+20/81*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]-85/1458*hb
^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]+4/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-2/81*ddB[r,1,1,1,1,3,3]*
hb^2/La^2*B[r,1,1,1,2,1,2]-11/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,1,2]+20/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,
1,1,2,1,2]-1/27*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]-1/81*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]-1/81*hb^2/La
^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,2,1,2]-10/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]+1/27*ddB[r,1,1,3,3,1,1]*hb^2
/La^2*B[r,1,1,1,1,3,3]+8/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]+5/81*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3
,3,3]-8/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]-5/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]-16/81*hb^2/
La^2*C[r,3,3,1,1]*B[r,1,2,3,3,1,1]+1/81*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,3,3,3,3]+2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*
ddB[r,1,1,1,1,1,1]+10/243*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]+35/1458*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,
3,3,3]+20/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]-1/27*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,1,3,3]-4/81*hb^2/La^2*B[r
,1,1,3,1,3,1]*dA[r,1,2,3,3,1]-40/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]+40/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,
2]-4/27*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+2/729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,2,1,2]+2/729*hb^2/La^2*dB[
r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]-1/81*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,2,1,1]-17/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]
*dB[r,1,2,1,2,1,2]+19/1458*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,1,1,2]+1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,1,
3,3]+8/81*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]+4/27*hb^2/La^2*B[r,1,2,1,2,1,2]*C[r,1,2,1,2]-8/81*hb^2/La^2*B[r
,1,1,1,3,1,3]*C[r,1,1,1,1]+8/81*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,2,1,2]-10/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,3,1,1
]+4/27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,2,1,1]-4/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,3,3,3]-4/81*hb^2/La^2*C[r,3,
3,3,3]*B[r,1,2,3,3,3,3]-1/81*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,3,3]+4/729*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,1
,3,1,3]+2/9*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,3,2,1,3]-8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2
,3,3,3,3]*ddB[r,1,1,3,3,3,3]+1/729*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,1,3,1,3]-4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,1,3,
1,3,1]-2/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,1,3,1]-1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,1,3,3]+4/81*hb^2/La^2*A
[r,1,3,2,3,1]*dB[r,1,1,1,3,1,3]+52/243*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,1,1]-56/243*hb^2/La^2*dB[r,1,1,3,3,1,1]
*dB[r,1,1,1,2,1,2]+5/81*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,3,3]+185/1458*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,1
,1,1]-205/1458*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,2,1,2]+35/972*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,1,3,3]-2/81*
hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,2,1,2]+4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*B[r,1,2
,3,3,1,1]*ddB[r,1,1,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,1,1]-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,
1,1,1,1,3,3]-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,1,1]+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,2,1,2]-37/
2916*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,2,1,1,2]-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,3,2,3,1]+4/81*hb^2/La^2*B[r,1
,2,3,3,1,1]*ddB[r,1,1,3,3,1,1]+5/81*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,3,2,3,1]+4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,2
,3,3,1]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,3,3]-19/1458*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,3,1,3,1]+112/729/
hb^2*La^2*dDD[r,3,3]*dDD[r,1,1]+2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1,3,2,3,1]-4/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,3
,1,3]+7/1458*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,1,1,3]+2/729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,3,1,3]+5/729*hb
^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,3,1,3]-16/81*C[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]-8/81*hb^2/La^2*B[r,1,2,2,2,1,
1]*ddB[r,1,1,1,2,1,2]+14/243*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]+20/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,
3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,1,1]-10/81*C[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]-8/81*hb^2/La^
2*C[r,3,3,3,3]*B[r,1,2,3,3,1,1]-4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*C[r,1,1,1,1]+4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*C[r,1,2,1,
2]-4/27*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,2,1,2]-32/81*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,1,1,1]+32/81*hb^2/La^2*B[r,1,2,2
,2,1,1]*C[r,1,2,1,2]-2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,1,1,2]-2/27*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,2,1,2]+2/27*hb^
2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,1,1]+4/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,2,1,2]+4/81*hb^2/La^2*B[r,1,2,3,3,3,3]
*C[r,1,1,1,1]-4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,2,1,2]-8/81*DD[r,3,3]*dA[r,1,3,2,3,1]-8/81*dDD[r,1,1]*dB[r,1,2,2,2,
1,1]-34/729*dDD[r,1,1]*dB[r,1,2,1,2,1,2]+2/729*dDD[r,1,1]*dB[r,1,2,2,1,1,2]-148/729*dDD[r,3,3]*dB[r,1,1,1,1,1,1]+164/
729*dDD[r,3,3]*dB[r,1,1,1,2,1,2]-20/729*dB[r,1,2,3,3,3,3]*dDD[r,3,3]-32/729*dB[r,1,2,3,3,1,1]*dDD[r,3,3]+32/81*C[r,3,3,
1,1]*DD[r,1,1]+32/81*C[r,1,1,1,1]*DD[r,3,3]-32/81*C[r,1,2,1,2]*DD[r,3,3]-14/729*dB[r,1,2,1,1,3,3]*dDD[r,3,3]+14/729*dB[
r,1,2,3,3,3,3]*dDD[r,1,1]-14/243*dDD[r,3,3]*dB[r,1,1,1,1,3,3]-40/243*dB[r,1,1,3,3,1,1]*dDD[r,1,1]-70/729*dB[r,1,1,3,3,3
,3]*dDD[r,1,1]-4/81*ddB[r,1,1,3,3,3,3]*DD[r,1,1]-4/81*ddB[r,1,1,1,1,3,3]*DD[r,3,3]+8/81*DD[r,3,3]*dA[r,1,1,2,3,3]+16/81
*C[r,3,3,3,3]*DD[r,1,1]+16/81*C[r,1,1,3,3]*DD[r,3,3]-8/81*ddB[r,1,1,3,3,1,1]*DD[r,1,1]-8/81*ddB[r,1,1,1,1,1,1]*DD[r,3,3
]+8/81*ddB[r,1,1,1,2,1,2]*DD[r,3,3]-4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,1,3,3]-2/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2
,2,1,1,2]-2/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,2,1,1]+1/54*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,3,3]-2/81*hb^2/
La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,1,1]-8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,1,3,1,3,1]-8/81*A[r,1,2,3,3,1]*hb^2/La^2*dB[
r,1,1,1,1,1,1]-7/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,1,3,3]+1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,3,3]
+29/729*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-37/729*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+5/486*dB[r,1
,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+41/1458*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-7/972*dB[r,1,2,3,3,3,3]*
hb^2/La^2*dB[r,1,1,1,1,3,3]+5/243*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+35/2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[
r,1,1,3,3,3,3]-37/1458*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+2/9*hb^2/La^2*A[r,1,2,3,3,1]*A[r,1,3,2,3,1]-5/81*
hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,1,2,3,3]+5/729*hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,1,1,3,1,3]-1/81*hb^2/La^2*B[r,1,2,3
,1,1,3]*ddB[r,1,1,3,3,3,3]-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,
3,1,3]+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,1,1]+8/243*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+25/1458*
dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/81*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,1,1]+2/243*dB[r,1,2,1,3,1,3
]*hb^2/La^2*dB[r,1,1,3,3,1,1]+5/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-35/1458*hb^2/La^2*dB[r,1,1,3,3,3,3]*
dB[r,1,2,1,2,1,2]-10/243*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,2,1,2,1,2]-4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,2,3,3,1]+
4/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]+8/81*ddB[r,1,1,1,2,1,2]*DD[r,1,1]+8/81*A[r,1,1,2,3,3]*dDD[r,1,1]-4/81*
ddB[r,1,1,1,1,3,3]*DD[r,1,1]+14/729*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+28/729*dB[r,1,2,3,1,1,3]*dDD[r,1,1]+14/729*dB[r,1,2,2,
2,1,1]*dDD[r,3,3]-14/729*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+32/81*C[r,1,1,1,1]*DD[r,1,1]-8/81*ddB[r,1,1,1,1,1,1]*DD[r,1,1]-32
/729*dB[r,1,2,1,1,3,3]*dDD[r,1,1]+16/81*C[r,1,1,3,3]*DD[r,1,1]+8/729*dB[r,1,1,3,1,3,1]*dDD[r,1,1]+8/81*DD[r,1,1]*dA[r,1
,1,2,3,3]-112/729*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+56/729*dDD[r,1,1]*dB[r,1,1,1,2,1,2]-26/243*dDD[r,1,1]*dB[r,1,1,1,1,3,3]-\
8/81*DD[r,1,1]*dA[r,1,3,2,3,1]-32/81*C[r,1,2,1,2]*DD[r,1,1]+28/729*dDD[r,3,3]*dB[r,1,2,1,2,1,2]-8/729*dB[r,1,2,1,3,1,3]
*dDD[r,3,3]+8/81*A[r,1,2,3,3,1]*dDD[r,1,1]-8/81*A[r,1,3,2,3,1]*dDD[r,3,3]-20/729*dB[r,1,1,1,3,1,3]*dDD[r,1,1]-28/729*dB
[r,1,1,3,1,3,1]*dDD[r,3,3]+20/729*dB[r,1,2,1,3,1,3]*dDD[r,1,1]+28/729*dB[r,1,2,3,1,1,3]*dDD[r,3,3]+16/81*DD[r,1,1]*dA[r
,1,2,3,3,1]+7/1458*hb^2/La^2*dB[r,1,2,2,1,1,2]^2+23/2916*hb^2/La^2*dB[r,1,2,3,1,1,3]^2-23/2916*hb^2/La^2*dB[r,1,2,2,2,1
,1]^2-1/2916*hb^2/La^2*dB[r,1,2,3,3,1,1]^2+215/2916*hb^2/La^2*dB[r,1,1,1,1,1,1]^2-1/9*hb^2/La^2*A[r,1,1,2,3,3]^2+1/9*hb
^2/La^2*A[r,1,3,3,1,2]^2+2/9*hb^2/La^2*A[r,1,1,1,1,2]^2+1/9*hb^2/La^2*A[r,1,2,1,1,1]^2+1/9*hb^2/La^2*A[r,1,1,2,1,1]^2+7
/216*hb^2/La^2*dB[r,1,1,1,1,3,3]^2-25/2916*hb^2/La^2*dB[r,1,1,1,2,1,2]^2+56/729/hb^2*La^2*dDD[r,1,1]^2+1/12*hb^2/La^2*
A0[r,1,1,2]^2-13/2916*hb^2/La^2*dB[r,1,1,3,1,3,1]^2-11/5832*hb^2/La^2*dB[r,1,2,1,1,3,3]^2-2/81*hb^2/La^2*B[r,1,2,1,1,3,
3]*dA[r,1,2,3,3,1]-5/1458*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,1,3,1,3]+4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,1,1,3]+4/
81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,1,3,1,3]+5/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,3,3]-4/81*hb^2/La^2*A[r,1,3,2,3,1
]*dB[r,1,2,1,3,1,3]-16/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,2,1,1]-5/729*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,3,1,3,1]-5
/729*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,1,3,1,3]+17/1458*hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,2,1,2,1,2]+17/2916*hb^2/
La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,1,2,1,2]+1/81*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,3,1,3,1]-4/729*hb^2/La^2*dB[r,1,2,3,
3,3,3]*dB[r,1,2,3,3,1,1]+2/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,1,1,3]+8/81*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,3,2,3,1
]-8/81*hb^2/La^2*B[r,1,2,1,3,1,3]*C[r,1,2,1,2]-2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,1,1]+2/81*hb^2/La^2*B[r,1,
2,1,3,1,3]*ddB[r,1,1,1,2,1,2]+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,3,3,1,1]-2/27*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1
,2,3,3,1]+1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,1,1]-1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,2,1,2]+1/162*
hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,3,3]-8/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,1,2,3,3]-10/243*dB[r,1,2,3,1,1,3]*
hb^2/La^2*dB[r,1,1,3,3,1,1]-35/1458*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-29/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB
[r,1,1,1,1,1,1]+37/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-5/486*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3
]-2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,1,3,3]+2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,3,3,
3,3]*dA[r,1,1,2,3,3]+5/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,2,1,2]-1/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,1,1,2]+11
/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,2,1,1]+95/1458*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,1,2,1,2]-13/1458*hb^2/La
^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,1,1,2]-13/81*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,2,1,1]-115/1458*hb^2/La^2*dB[r,1,1,
1,2,1,2]*dB[r,1,2,1,2,1,2]+29/1458*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,1,1,2]+4/81*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,
1,2,2,2,1,1]-20/81*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]+20/81*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-2/27*C[r,3,3,3
,3]*hb^2/La^2*B[r,1,1,1,1,3,3]-32/81*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]-20/81*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3
,3]+32/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]-2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,3,2,3,1]+1/27*hb^2/La^2*B[r,1,
2,1,2,1,2]*dA[r,1,3,2,3,1]+5/81*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-5/81*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1
,1,2,1,2]+1/54*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]+4/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]+5/162*
ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]+8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,1,1,3]+8/81*hb^2/La^2*C[r,1,1,1,1]*
B[r,1,2,1,3,1,3]-8/81*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,1,2,3,3]+10/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]-8/
81*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,2,3,3,1]+8/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]+1/81*hb^2/La^2*dA[r,1,3,2
,3,1]*B[r,1,2,2,1,1,2]-2/729*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,1,3,1,3]+17/972*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,
1,2,1,2]+11/972*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,2,1,1,2]+2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,1,2,3,3]-7/1458*hb
^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,3,1,3,1]+5/1458*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,1,3,1,3]-2/81*hb^2/La^2*B[r,1,1
,1,3,1,3]*dA[r,1,1,2,3,3]+8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,2,1,2]+4/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,2,1,2]+2/
81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,2,1,2]-5/729*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,1,1,3,1,3]-20/81*hb^2/La^2*dA[r,
1,2,3,3,1]*B[r,1,1,1,1,1,1]+5/81*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,3,2,3,1]+13/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,
2,2,2,1,1]-13/1458*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,1,1,2]-8/729*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,3,3,1,1]+1/
27*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]-25/1458*dB[r,1,1,3,1,3
,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]+35/1458*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+1/486*dB[r,1,1,3,1,3,1]*hb^2/La^2
*dB[r,1,1,1,1,3,3]+4/9*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,2,1,1,1]+2/9*hb^2/La^2*A[r,1,1,1,1,2]*A[r,1,2,1,1,1]+5/162*hb^2/
La^2*B[r,1,1,1,1,3,3]*ddB[r,1,1,1,1,3,3]-8/81*hb^2/La^2*B[r,1,2,3,1,1,3]*C[r,1,2,1,2]+2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1
,2,2,2,1,1]-5/81*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]-5/1458*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-47/
1458*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+1/1458*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*
dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]-8/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dA[r,1,1,2,3,3]-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,
1,1,3,3,1,1]+8/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,1,1,1]+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-1/81
*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,2,1,2]+5/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,1,1,3]+4/81*hb^2/La^2*dA[r,1,1,
2,3,3]*B[r,1,1,1,2,1,2]+8/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]+1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,2,1,1]
+1/81*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]+2/81*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,1,3,3]+4/81*hb^2/La^2*B[r,
1,2,1,1,3,3]*ddB[r,1,1,1,1,1,1]-4/81*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1
,2,3,3,1,1]+11/2916*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,2,1,1]-2/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,3,3]-4/81*
hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,3,3,1,1]+2/81*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+11/324*hb^2/La^2*B[r,1,1,1,1,3,3]^2/r^2-\
41/1458*hb^2/La^2*B[r,1,2,2,2,1,1]^2/r^2-25/2916*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2+1/324*hb^2/La^2*B[r,1,2,3,3,3,3]^2/r^
2-41/1458*hb^2/La^2*B[r,1,1,3,1,3,1]^2/r^2+5/2916*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2-1/729*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r
^2-5/1458*hb^2/La^2*B[r,1,2,3,1,1,3]^2/r^2+1/324*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+35/2916*hb^2/La^2*B[r,1,2,2,1,1,2]^2/
r^2+1/81*hb^2/La^2*B[r,1,2,1,3,1,3]^2/r^2+4/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]/r^2+8/81*hb^2/La^2*B[r,1,2,3
,3,3,3]*B[r,1,1,1,2,1,2]/r^2-8/81*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,1,3,1,3]/r^2+5/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,
1,1,3,3,3,3]/r^2+2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]/r^2-2/27*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,3,3]/
r^2+4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,3,1,1]/r^2-1/162*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,3,3]/r^2+2/27*hb^
2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3,1]/r^2-2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]/r^2-11/162*hb^2/La^2*B[r,
1,2,1,2,1,2]*B[r,1,1,3,3,3,3]/r^2+40/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2-92/729*B[r,1,1,1,3,1,3]*hb^2/
La^2*B[r,1,1,1,2,1,2]/r^2-7/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2-106/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,
1,1,1,2,1,2]/r^2-8/81*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2-31/486*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3
]/r^2+8/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2-7/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-13/
729*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]/r^2+1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+67/1458*hb^2/
La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2+224/729/hb^2*La^2*DD[r,3,3]*DD[r,1,1]/r^2-7/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B
[r,1,1,3,3,3,3]/r^2-4/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2+83/729*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1
,1,3]/r^2+59/729*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/r^2+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-\
2/81*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]/r^2-41/729*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]/r^2+1/27*hb^2/
La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]/r^2-8/81*B[r,1,2,1,3,1,3]*DD[r,3,3]/r^2-4/27*B[r,1,2,3,3,3,3]*DD[r,3,3]/r^2+4/27
*B[r,1,2,3,3,3,3]*DD[r,1,1]/r^2+20/81*DD[r,3,3]*B[r,1,2,1,2,1,2]/r^2-20/81*B[r,1,2,1,2,1,2]*DD[r,1,1]/r^2-4/729*hb^2/La
^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2-41/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]/r^2+29/1458*hb^2/La^2*B[r,1
,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+14/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/r^2+1/81*hb^2/La^2*B[r,1,2,1,3,1,3]
*B[r,1,2,3,3,1,1]/r^2-101/729*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+127/729*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,
1,1,2,1,2]/r^2-1/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r^2-4/243*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/
r^2-10/729*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]/r^2-20/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-7/729
*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]/r^2+31/486*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+4/243*hb^2/La^2
*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2+7/729*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2+59/729*hb^2/La^2*B[r,1,2,3
,1,1,3]*B[r,1,1,3,1,3,1]/r^2-34/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2+7/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[
r,1,2,1,1,3,3]/r^2-17/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-181/729*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,
2,1,2]/r^2+4/243*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-8
/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2-11/1458*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+13/729*hb^
2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2-46/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+86/729*hb^2/La^2*B[
r,1,2,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+7/729*hb^2/La^2*B[r,1,2,1,1,3,
3]*B[r,1,2,2,2,1,1]/r^2+2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2-1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,1,
2,1,2]/r^2-5/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^2+1/
81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,3,3]/r^2-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-1/27*hb^2/La^2
*B[r,1,2,1,2,1,2]*B[r,1,1,1,3,1,3]/r^2+14/81*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,1,1]/r^2-20/81*hb^2/La^2*B[r,1,2,1,
2,1,2]*B[r,1,1,1,2,1,2]/r^2+4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/81*hb^2/La^2*B[r,1,1,1,3,1,3]*B[r,1,
2,3,3,3,3]/r^2+1/27*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2-8/81*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]/r^
2+224/729*B[r,1,1,1,1,1,1]*DD[r,1,1]/r^2-400/729*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2+32/243*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2-8
/729*B[r,1,2,1,1,3,3]*DD[r,1,1]/r^2-20/243*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2+68/729*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2-40/729*
B[r,1,1,1,3,1,3]*DD[r,1,1]/r^2+100/729*B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2-100/729*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+52/729*B[r
,1,2,2,1,1,2]*DD[r,3,3]/r^2+20/243*B[r,1,1,1,1,3,3]*DD[r,3,3]/r^2-224/729*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2+400/729*B[r,1,
1,1,2,1,2]*DD[r,3,3]/r^2+8/729*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^2-56/729*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2+200/729*B[r,1,2,2,2
,1,1]*DD[r,3,3]/r^2-200/729*B[r,1,2,2,2,1,1]*DD[r,1,1]/r^2+128/729*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2+40/729*B[r,1,1,1,3,1,
3]*DD[r,3,3]/r^2-52/729*B[r,1,2,2,1,1,2]*DD[r,1,1]/r^2-68/729*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2-128/729*B[r,1,1,3,1,3,1]*
DD[r,3,3]/r^2+56/729*B[r,1,2,3,1,1,3]*DD[r,3,3]/r^2-32/243*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2-10/729*hb^2/La^2*B[r,1,2,2,2,
1,1]*B[r,1,1,1,3,1,3]/r^2-11/729*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2-5/81*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,
2,2,2,1,1]/r^2-5/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2-217/729*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2
]/r^2-1/1458*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2+1/729*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]/r^2-7/81
*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]/r^2+20/243*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+44/729*B[r,1,1,
3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-8/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2+59/729*hb^2/La^2*B[r,1,2,
3,3,1,1]*B[r,1,1,1,2,1,2]/r^2-35/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+5/486*hb^2/La^2*B[r,1,1,1,1,3,3]*B
[r,1,2,3,3,1,1]/r^2-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+8/81*B[r,1,2,1,3,1,3]*DD[r,1,1]/r^2-34/729*hb^
2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+28/729*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^2+109/729*hb^2/La^2*B
[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2+1/27*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-1/54*hb^2/La^2*B[r,1,2,3,3,3,
3]*B[r,1,2,2,1,1,2]/r^2+13/162*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]/r^2+2/27*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,
3,1,1,3]/r^2+43/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2+14/729*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]/
r^2-40/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+32/729*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]/r^2+4/243
*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^2+119/729*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r^2-14/243*hb^2/La
^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-19/729*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,1]/r^2+23/243*hb^2/La^2*B[r,1,
1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+247/729*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2-29/729*hb^2/La^2*B[r,1,1,1,1,1,
1]*B[r,1,2,2,1,1,2]/r^2-112/729/hb^2*La^2*DD[r,1,1]^2/r^2-112/729/hb^2*La^2*DD[r,3,3]^2/r^2+1/1458*hb^2/La^2*B[r,1,2,3,
3,1,1]^2/r^2-125/1458*hb^2/La^2*B[r,1,1,1,1,1,1]^2/r^2-317/1458*hb^2/La^2*B[r,1,1,1,2,1,2]^2/r^2-8/81*hb^2/La^2*A[r,1,3
,2,1,3]*B[r,1,2,3,1,1,3]/r+5/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,2,1,2]/r+4/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,3,1
,3]/r-7/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,2,1,1,2]/r+1/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,3,3,3]/r+2/81*hb^2/La^2*
B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,3,3]/r-2/27*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,3,1,1]/r+2/27*hb^2/La^2*B[r,1,2,2,2,1,1]*A
[r,1,1,2,1,1]/r+4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,1,1]/r+8/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]/r-4/
81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,1,1]/r-4/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,3,1,3]/r-1/81*hb^2/La^2*A[r,1
,1,1,1,2]*B[r,1,1,3,1,3,1]/r-1/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,3,3]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1
,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,1,1]/r+1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1]/r+2/81
*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]/r-2/81*hb^2/La^2*A[r,1,1,1,
1,2]*B[r,1,1,1,3,1,3]/r-1/9*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,2,1,2]/r+13/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]
/r+10/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,1,1]/r-5/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r-2/81*hb^2/La^2*A[
r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+8/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-4/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[
r,1,1,1,2,1,2]/r-16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]/r-8/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]
/r+8/81*hb^2/La^2*B[r,1,1,1,2,1,2]*dB[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1]/r+4/81*hb^2/
La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,3,3]/r+8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,1,1,1]/r+8/81*A[r,1,3,2,1,3]*DD[r,
3,3]/r+16/81*DD[r,3,3]*A[r,1,1,2,3,3]/r+32/81*DD[r,1,1]*A[r,1,2,3,3,1]/r-16/81*DD[r,3,3]*A[r,1,3,2,3,1]/r-8/81*A[r,1,3,
2,1,3]*DD[r,1,1]/r+8/81*DD[r,3,3]*A[r,1,2,1,1,1]/r-8/81*DD[r,3,3]*A[r,1,1,2,1,1]/r-8/81*A[r,1,2,3,1,3]*DD[r,3,3]/r+8/81
*A[r,1,2,3,1,3]*DD[r,1,1]/r-8/81*DD[r,1,1]*A[r,1,2,1,1,1]/r+8/81*DD[r,1,1]*A[r,1,1,2,1,1]/r-13/81*hb^2/La^2*A[r,1,2,3,1
,3]*B[r,1,1,1,1,1,1]/r+19/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r-1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,1,1]
/r-19/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r-10/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]/r+1/81*hb^2/La^2*A
[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r+1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r-1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2
,2,1,1,2]/r+2/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,3,1,3]/r+4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,2,1,2]/r+8/81*
hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,3,2,3,1]/r-10/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*A[r,1,2,3,
1,3]*B[r,1,1,1,3,1,3]/r+1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,2,3,3]
/r-10/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,1,2,3,3]/r-10/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+10/81*dB[r,1,
1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r-1/27*hb^2/La^2*A[r,1,1,1,1,
2]*B[r,1,2,3,1,1,3]/r+10/81*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,3,2,3,1]/r-16/81*hb^2/La^2*B[r,1,1,1,1,1,1]*A[r,1,1,2,3,3]
/r+8/81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-8/81*hb^2/La^2*A[
r,1,3,2,3,1]*B[r,1,1,1,2,1,2]/r+10/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r+4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1
,1,2,3,3]/r+4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*A[r,1,2,3,3,1]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,1,1]/r-2/81*
hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r-8/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,1,2,1,2]/r-4/81*hb^2/La^2*A[r,1
,1,2,1,1]*B[r,1,2,1,1,3,3]/r-4/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,1,3,1]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,3,2
,3,1]/r+1/27*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r-1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r+10/81*dB[r,1,
1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-5/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,1,2,1,2]/r+2/81*hb^2/La^2*A[r,1,2,3,1,3]*
B[r,1,2,3,3,1,1]/r-2/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,3,3]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,2,1,1,1]/r
+5/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,3,3,3]/r-2/27*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,2,1,1]/r-4/81*hb^2/La^2*A[r,1
,2,3,1,3]*B[r,1,2,1,3,1,3]/r+8/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,1,1,3]/r+2/27*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2
,1,1]/r-8/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,2,3,3,1]/r+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,1,2,1,1]/r+7/81*hb^2/La^
2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r-2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,3,2,3,1]/r+4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*A[
r,1,1,2,3,3]/r+4/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,1,1]/r+8/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,3,3,1,1]/r-\
4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,1,1]/r+1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,3,3]/r-4/81*hb^2/La^2*
B[r,1,2,3,1,1,3]*dB[r,1,1,3,3,1,1]/r-16/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,2,1,2]/r+16/81*hb^2/La^2*dB[r,1,1,1,1,
1,1]*B[r,1,2,2,2,1,1]/r+2/27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,1,1]/r-2/27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,
2,1,2]/r+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,1,2,3,3]/r+5/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,2,1,2]/r-4/81*hb^2/La
^2*A[r,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r-10/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,1,2,3,3]/r-5/81*hb^2/La^2*A[r,1,3,2,1,3]*B[
r,1,1,3,3,3,3]/r+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,3,2,3,1]/r-4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,1,2,3,3]/r-4/81
*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,3,2,3,1]/r+2/27*hb^2/La^2*B[r,1,2,1,2,1,2]*A[r,1,3,2,3,1]/r-4/81*hb^2/La^2*B[r,1,2,1,
1,3,3]*A[r,1,2,3,3,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,
1,1,1]/r+2/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,2,1,2]/r+8/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,1,3,3]/r+4/81*
hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,3,3,3,3]/r+2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,1,1]/r-2/81*hb^2/La^2*B[r,1
,2,2,1,1,2]*dB[r,1,1,1,2,1,2]/r-20/81*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r+2/27*dB[r,1,1,3,3,1,1]*hb^2/La^2*B
[r,1,1,1,1,3,3]/r+16/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r+16/81*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,3,2,3,1]/
r+10/81*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-10/81*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r+1/81*hb^2/
La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,3,3]/r+2/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,1,1]/r-16/81*dB[r,1,1,1,2,1,2]*
hb^2/La^2*B[r,1,1,3,3,1,1]/r-10/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-16/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,
1,2,3,3,1]/r+16/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]/r+2/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,1,1,2]/r+20/81*
dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,3,3]/r-16/81*hb^2/La^2*B[r,1,1
,3,3,1,1]*A[r,1,1,2,3,3]/r+4/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,2,1,2]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1
,3,3,3,3]/r-4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,2,1,2]/r+10/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,3,2,3,1]/r+8/81*
hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,2,3,3,1]/r-16/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,3,3]/r-1/81*hb^2/La^2*A[r,1,2,3,
1,3]*B[r,1,2,3,3,3,3]/r+1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,3,3]/r+16/81*DD[r,1,1]*A[r,1,1,2,3,3]/r+16/81*dB[r,1,
1,1,2,1,2]*DD[r,1,1]/r-8/81*dB[r,1,1,1,1,3,3]*DD[r,1,1]/r-16/81*dB[r,1,1,1,1,1,1]*DD[r,1,1]/r+1/81*hb^2/La^2*A[r,1,3,3,
1,2]*B[r,1,1,3,1,3,1]/r+1/9*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,2,1,2]/r-8/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/
r+5/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,3,3]/r+4/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-1/27*hb^2/La^2*A[r,
1,1,1,1,2]*B[r,1,2,2,2,1,1]/r-4/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,1,3,3]/r+2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,3,
2,3,1]/r+5/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,1,3,1]/r+4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,2,3,3,1]/r+2/81*hb^2/La
^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,1,1]/r-2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/r-5/81*hb^2/La^2*A[r,1,2,3,1,
3]*B[r,1,1,3,1,3,1]/r-2/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r+8/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,1,1]/r
+1/27*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r-40/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]/r+40/81*hb^2/La^2*A[r
,1,2,3,3,1]*B[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,3,3]/r+4/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r
,1,1,1,1,1,1]/r+2/81*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,1,3,3]/r-2/27*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]/r-2/
81*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]/r-2/81*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,3,3]/r-5/81*hb^2/La^2*A[r,1
,3,2,1,3]*B[r,1,2,1,2,1,2]/r-4/27*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,2,3,3,1]/r+1/27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,
1,1,3,3]/r+4/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,3,1,3]/r-8/81*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,2,3,3,1]/r+1/27*dB[r,
1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+8/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r+5/81*dB[r,1,1,1,1,3,3]*hb
^2/La^2*B[r,1,1,3,3,3,3]/r-16/81*dB[r,1,1,1,1,1,1]*DD[r,3,3]/r+16/81*dB[r,1,1,1,2,1,2]*DD[r,3,3]/r-8/81*dB[r,1,1,3,3,3,
3]*DD[r,1,1]/r-8/81*dB[r,1,1,1,1,3,3]*DD[r,3,3]/r-16/81*dB[r,1,1,3,3,1,1]*DD[r,1,1]/r-16/81*DD[r,1,1]*A[r,1,3,2,3,1]/r-\
1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r+4/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,1,3,1]/r+5/81*hb^2/La^2*A[r,1,
2,3,1,3]*B[r,1,2,3,1,1,3]/r+1/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3]/r-4/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,1,
1,2]/r-1/81*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,3,3]/r+4/81*hb^2/La^2
*A[r,1,2,1,1,1]*B[r,1,2,1,1,3,3]/r-1/27*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r+4/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1
,2,1,1,3,3]/r-5/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r+1/27*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,2,1,1]/r+5/81*hb
^2/La^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r-2/81*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,1,1]/r+1/81*hb^2/La^2*A[r,1,3
,2,1,3]*B[r,1,2,3,3,1,1]/r)/M-1/81*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]-1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,
2,2,1,1]+1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]+2/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]-5/324/La^3*B
[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,1,3,3]-19/162/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,1,1]+17/162/La^3*B[r,1,2,1,1,3,3]*
hb^2*B[r,1,1,1,2,1,2]+5/162/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]+13/162*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1
,1]+1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]-1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]+1/54*hb^2/La^3*
B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]+2/81/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,1,1]+5/324/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r
,1,1,3,3,3,3]+1/108*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]+7/324*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]-7/324
*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]+1/162*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,2,1,2,1,2]+13/54*hb^2/La^3*B[r,1,1,
1,2,1,2]*B[r,1,2,1,2,1,2]-4/81*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,1,1,1]+5/54*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,
1,1]-5/162*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]+1/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]+1/3*hb^2/La^3*
B0[r,1,2,1,1]*B0[r,1,1,1,1]-1/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]-1/108*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1
,2,1,2]+8/81*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]+17/162*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]+10/81*hb^2/
La^3*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]-2/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,3,1,1]+4/81*hb^2/La^3*B[r,1,2,3,1,1,3]
*B[r,1,1,3,3,1,1]-4/81*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,3,3,1,1]-1/81*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]+11/
324*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]+5/162*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,3,3]-1/36*hb^2/La^3*B[r,1,
1,1,1,3,3]*B[r,1,2,1,2,1,2]-1/9*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]+1/54*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1
,3,3]+1/162*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]+1/81*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]+2/81*hb^2/La^3
*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,3,3]+8/81/La*B[r,1,2,1,1,3,3]*DD[r,1,1]-8/81*La/hb^2*DD[r,1,1]^2-2/81/La*B[r,1,2,2,2,1,1]
*DD[r,3,3]+2/81/La*B[r,1,2,3,3,1,1]*DD[r,1,1]-8/81/La*DD[r,1,1]*B[r,1,1,1,2,1,2]+10/81/La*DD[r,1,1]*B[r,1,1,1,1,3,3]+4/
81/La*B[r,1,1,1,3,1,3]*DD[r,1,1]+16/81/La*DD[r,1,1]*B[r,1,1,3,3,1,1]+10/81/La*DD[r,1,1]*B[r,1,1,3,3,3,3]+20/81/La*B[r,1
,1,1,1,1,1]*DD[r,3,3]-20/81/La*B[r,1,1,1,2,1,2]*DD[r,3,3]+2/27/La*B[r,1,1,1,1,3,3]*DD[r,3,3]-4/81/La*B[r,1,2,1,3,1,3]*
DD[r,1,1]+1/81*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]+1/81*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]+1/54*hb^2/
La^3*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]-1/162*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]-2/81/La^3*B[r,1,2,1,1,3,3]*hb^
2*B[r,1,1,3,3,1,1]-5/324/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,3,3,3,3]+25/162*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]
-2/27*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,1,1]-1/54*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,3,3]-5/81/La^3*B[r,1,2,3,
3,1,1]*hb^2*B[r,1,1,3,3,3,3]-5/108*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]-5/162*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1
,3,3,3,3]-25/162*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,1,1]+5/162*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,2,1,2,1,2]-5/81/La^
3*B[r,1,2,3,3,3,3]*hb^2*B[r,1,1,3,3,1,1]+8/81*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]+1/81/La^3*B[r,1,2,1,3,1,3]*hb
^2*B[r,1,1,3,3,1,1]+1/81*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,1,1,3,1,3]+4/81*hb^2/La^3*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]+1
/6*hb^2/La^3*B0[r,1,2,3,3]*B0[r,1,1,3,3]+4/81/La*B[r,1,2,3,3,3,3]*DD[r,3,3]-1/12*hb^2/La^2*B0[r,1,2,3,3]-4/81/La*B[r,1,
2,1,2,1,2]*DD[r,3,3]+4/81/La*B[r,1,1,3,1,3,1]*DD[r,3,3]-1/6*hb^2/La^2*B0[r,1,2,1,1]-4/81/La*B[r,1,2,3,1,1,3]*DD[r,3,3]+
16/81/La*DD[r,1,1]*B[r,1,2,2,2,1,1]+2/27/La*DD[r,1,1]*B[r,1,2,1,2,1,2]+2/81/La*DD[r,1,1]*B[r,1,2,2,1,1,2]-2/81/La*B[r,1
,2,3,3,3,3]*DD[r,1,1]+2/81/La*B[r,1,2,1,1,3,3]*DD[r,3,3]+8/81/La*B[r,1,2,3,3,1,1]*DD[r,3,3]


==> anc/VSSIV.txt <==
-1/648*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]+1/972*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,3]+1/972*hb^2/La^3*B[
r,1,2,2,2,1,1]*B[r,1,1,1,3,1,3]-1/36*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]+35/972*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,
1,1,1,2,1,2]+5/324/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,2,1,2]-1/486/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,3,3]-19/972
*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]-7/648/La^3*B[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,3,3]+1/162/La^3*B[r,1,2,3,3,1
,1]*hb^2*B[r,1,1,1,1,1,1]+2/81/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,2,1,2]+13/324/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,
1,1,1]-5/972/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,2,1,2]+1/108/La^3*B[r,1,1,3,1,3,1]*hb^2*B[r,1,1,1,1,3,3]-1/243/La^3*B
[r,1,2,2,2,1,1]*hb^2*B[r,1,1,3,3,1,1]-1/108/La^3*B[r,1,2,3,1,1,3]*hb^2*B[r,1,1,1,1,1,1]-1/27*hb^2/La^2*B[r,1,1,1,3,1,3]
+4/243/La*B[r,1,2,1,3,1,3]*DD[r,3,3]+89/1944*hb^2/La^3*B[r,1,1,1,1,1,1]^2+11/432*hb^2/La^3*B[r,1,2,1,1,3,3]^2+1/1944*hb
^2/La^3*B[r,1,1,3,1,3,1]^2+31/3888*hb^2/La^3*B[r,1,1,1,1,3,3]^2-1/324*hb^2/La^3*B[r,1,2,2,1,1,2]^2-1/648*hb^2/La^3*B[r,
1,2,3,1,1,3]^2+13/648*hb^2/La^3*B[r,1,2,2,2,1,1]^2-5/648*hb^2/La^3*B[r,1,1,1,2,1,2]^2-1/648*hb^2/La^3*B[r,1,2,3,3,1,1]^
2+8/81/La*DD[r,1,1]*B[r,1,1,1,1,1,1]-1/81/La*B[r,1,2,2,1,1,2]*DD[r,3,3]-2/81/La*B[r,1,2,3,1,1,3]*DD[r,1,1]+(2/27*hb^2/
La^2*dB0[r,1,1,1,1]*dB[r,1,1,1,1,3,3]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,3,1,3]-1/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[
r,1,1,1,1,3,3]+1/27*hb^2/La^2*A[r,1,3,2,1,3]*A[r,1,2,1,1,1]+2/27*hb^2/La^2*dA[r,1,3,2,3,1]*B0[r,1,2,1,1]+2/27*hb^2/La^2
*A[r,1,3,2,3,1]*dB0[r,1,2,1,1]+1/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,3,3,1,1]-1/54*hb^2/La^2*ddB0[r,1,2,3,3]*B[r,1,2,3
,3,3,3]-1/27*hb^2/La^2*B0[r,1,1,1,1]*ddB[r,1,1,3,3,1,1]-1/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[r,1,1,3,3,1,1]-1/54*hb^2/La^2*
B0[r,1,1,3,3]*ddB[r,1,1,3,3,3,3]-1/54*hb^2/La^2*ddB0[r,1,1,3,3]*B[r,1,1,3,3,3,3]-2/27*hb^2/La^2*dB0[r,1,2,1,1]*dB[r,1,2
,3,3,1,1]-1/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,3,3,1,1]-1/27*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,3,3,1,1]+1/27*hb^2/La^
2*dB0[r,1,1,1,1]*dB[r,1,1,3,3,3,3]-1/54*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,3,3,3,3]-1/27*hb^2/La^2*dB0[r,1,2,3,3]*dB[r,1
,2,3,3,3,3]-1/54*hb^2/La^2*B0[r,1,2,3,3]*ddB[r,1,2,3,3,3,3]+16/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,3,3,1,1]-4/243*hb^2/La^2*
C[r,3,3,3,3]*B[r,1,2,1,3,1,3]+8/27*hb^2/La^2*A[r,1,3,3,1,2]*A0[r,1,1,2]-20/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,1,1]+
19/486*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+707/17496*hb^2/La^2*dB[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]+1/54*hb^2/
La^2*B[r,1,2,1,2,1,2]*ddB[r,1,2,2,1,1,2]+1/54*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,2,1,2,1,2]+17/17496*hb^2/La^2*dB[r,1,2
,1,1,3,3]*dB[r,1,2,3,3,1,1]-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,2,2,1,1]+17/2187*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r
,1,1,1,1,1,1]-17/4374*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,2,1,2]+35/5832*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,1,1,3,
3]-13/1458*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,1,1]-85/17496*dB[r,1,2,2,2,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+257/
2916*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,1,1,1]-205/2916*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,1,1,2,1,2]-8/729*dB[r,1,
2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,1,3,3]+7/162*hb^2/La^2*A[r,1,1,2,3,3]*dB[r
,1,1,3,1,3,1]+23/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,3,3]-1/54*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,1,1,1]-1/486*
hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,2,1,2]+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,3,2,3,1]-1/162*hb^2/La^2*B[r,1,2,2,2
,1,1]*ddB[r,1,1,3,3,1,1]+23/8748*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+11/8748*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r
,1,1,1,2,1,2]+7/2916*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+4/27*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,1,1,1,2]-707/
17496*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]-71/1944*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,2,2,1,1,2]-1/54*hb^2/La^
2*B[r,1,2,2,2,1,1]*ddB[r,1,2,1,2,1,2]-1/54*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,2,1,1,2]-2/81*hb^2/La^2*B[r,1,2,3,1,1,3
]*dA[r,1,1,2,3,3]-2/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dA[r,1,2,3,3,1]-10/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,1,3,3]-13/
1458*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,1,1]-85/17496*dB[r,1,2,2,1,1,2]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/81*hb^2/La^
2*B[r,1,2,2,2,1,1]*dA[r,1,2,3,3,1]+1/486*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,1,1,3,3]+2/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1
,1,1,1,1]+2/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,1,1,2,1,2]-2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*C[r,1,2,1,2]-1/324*hb^2/La^2*B[r
,1,2,2,1,1,2]*ddB[r,1,1,3,3,3,3]+1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,2,1,2]-4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2
,2,2,1,1]-1/54*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,2,1,1,3,3]-1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,2,1,2]+1/81*hb
^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]+5/81*hb^2/La^2*B[r,1,1,1,2,1,2]*ddB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*C[r,1,1,3
,3]*B[r,1,2,3,3,1,1]-4/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,2,1,1,2]-2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,1,1,2]-2/81*hb^
2/La^2*B[r,1,2,3,1,1,3]*C[r,1,1,1,1]-2/81*hb^2/La^2*B[r,1,1,1,2,1,2]*C[r,1,2,1,2]+2/81*hb^2/La^2*B[r,1,2,3,3,1,1]*C[r,1
,2,1,2]-1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,1,3,3]-7/8748*hb^2/La^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,1,3,1,3]-5/486*hb^
2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,1,3,1]-1/8748*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,1,3,1,3,1]-13/4374*hb^2/La^2*dB[r,1,2
,1,1,3,3]*dB[r,1,2,3,1,1,3]-1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dA[r,1,1,2,3,3]-1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,1,1,
3]+13/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,1,1,1]-13/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,2,1,2]-1/81*hb^2/La^2*B
[r,1,2,3,1,1,3]*dA[r,1,3,2,3,1]-1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1
,1,2,1,2]-1/324*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,3,3,3,3]-5/4374*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,3,1,3,1]+11/
8748*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,3,1,3,1]+1/324*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,3,3]-1/486*hb^2/La^2*
B[r,1,1,1,1,3,3]*dA[r,1,1,2,3,3]+20/243*hb^2/La^2*B[r,1,1,1,1,3,3]*C[r,1,2,1,2]-191/8748*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB
[r,1,1,1,2,1,2]+2/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-1/81*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-\
37/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,1,1,2]+11/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]-5/486*hb^2/La^2
*dA[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]+5/486*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,2,2,1,1,2]+5/486*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB
[r,1,1,1,2,1,2]-4/81*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]+1/54*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]+5
/243*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]+5/162*ddB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]-5/243*ddB[r,1,1,
1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,1]-5/162*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]+1/162*hb^2/La^2*B[r,1,1,3,1,3,1
]*ddB[r,1,1,3,3,3,3]+1/243*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,1,1,1]+13/729*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,
3,1,1]+85/8748*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]-2/81*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]-5/162*hb^2/La
^2*A[r,1,2,3,3,1]*dB[r,1,1,1,1,3,3]+1/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,2,3,3,1]-14/243*C[r,3,3,1,1]*hb^2/La^2*B[r,1
,1,1,1,1,1]+22/81*C[r,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]-76/2187*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,2,1,2]-85/2187
*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]-1/162*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,2,1,1]-31/8748*hb^2/La^2*dB
[r,1,2,3,1,1,3]*dB[r,1,2,1,2,1,2]+5/8748*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,2,1,1,2]+1/486*hb^2/La^2*B[r,1,1,1,3,1,3]
*ddB[r,1,1,1,1,3,3]+2/243*hb^2/La^2*ddB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]+28/243*hb^2/La^2*B[r,1,2,1,2,1,2]*C[r,1,2,1,2]+
32/243*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,1,1,1]-32/243*hb^2/La^2*B[r,1,1,1,3,1,3]*C[r,1,2,1,2]+2/243*hb^2/La^2*A[r,1,2,3
,3,1]*dB[r,1,2,3,3,1,1]+4/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,2,1,1]-1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,2,1,2,1
,2]-1/54*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,2,2,1,1,2]-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,2,3,3,1,1]+2/27*hb^2/La^
2*A[r,1,3,2,3,1]*dB0[r,1,1,1,1]+2/27*hb^2/La^2*A[r,1,2,3,3,1]*A[r,1,1,2,3,3]+1/27*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,1,2,1,
1]-1/27*hb^2/La^2*B0[r,1,1,3,3]*ddB[r,1,1,1,1,3,3]-1/27*hb^2/La^2*ddB0[r,1,1,3,3]*B[r,1,1,1,1,3,3]-2/27*hb^2/La^2*dB0[r
,1,2,1,1]*dB[r,1,2,1,2,1,2]+2/27*hb^2/La^2*dA[r,1,1,2,3,3]*B0[r,1,1,3,3]-2/27*hb^2/La^2*dA[r,1,3,2,3,1]*B0[r,1,1,1,1]-2
/27*hb^2/La^2*dB0[r,1,2,3,3]*dB[r,1,2,1,1,3,3]-1/27*hb^2/La^2*B0[r,1,2,3,3]*ddB[r,1,2,1,1,3,3]-1/27*hb^2/La^2*ddB0[r,1,
2,3,3]*B[r,1,2,1,1,3,3]+4/27*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,1,2,1,1]+1/27*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,3,1,3,1]
+1/27*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,3,1,3]+8/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,1,3,3]+8/27*hb^2/La^2*B0[r,1,1,3
,3]*C[r,1,1,3,3]-16/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,3,3,1,1]-16/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,1,1,1]-8/27*hb^2/La^2*
B0[r,1,2,1,1]*C[r,3,3,3,3]-8/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,1,3,3]+16/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,1,1,1]+16/27*
hb^2/La^2*B0[r,1,1,3,3]*C[r,1,1,1,1]-17/243*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,2,2,1,1]-1/27*hb^2/La^2*B[r,1,2,3,3,1,
1]*ddB[r,1,2,2,2,1,1]+2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,3,3,1,1]-4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,2,3,3
,1]+1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,3,3,3,3]-2/27*hb^2/La^2*B0[r,1,1,1,1]*ddB[r,1,1,1,1,1,1]+2/27*hb^2/La^2*
B0[r,1,1,1,1]*ddB[r,1,1,1,2,1,2]-2/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[r,1,1,1,1,1,1]+2/27*hb^2/La^2*ddB0[r,1,1,1,1]*B[r,1,1
,1,2,1,2]+16/27*hb^2/La^2*B0[r,1,2,3,3]*C[r,1,2,1,2]-16/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,1,2,1,2]-16/27*hb^2/La^2*B0[r,1,
1,3,3]*C[r,1,2,1,2]+1/243*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,2,2,1,1]-8/243*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,3,1,3]+8
/27*hb^2/La^2*B0[r,1,1,1,1]*C[r,3,3,3,3]-16/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,1,1,1,1]-8/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,1,
1,3,3]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB0[r,1,1,3,3]+26/243*hb^2/La^2*B[r,1,1,3,1,3,1]*C[r,1,1,1,1]-26/243*hb^2/La^2*B[r
,1,1,3,1,3,1]*C[r,1,2,1,2]-1/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,1,3,3]-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,
3,2,3,1]+11/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dA[r,1,1,2,3,3]-1/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,3,3,3]-2/243*hb^2/
La^2*C[r,3,3,3,3]*B[r,1,2,3,3,3,3]-1/162*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,3,3]+1/2187*hb^2/La^2*dB[r,1,2,1,3,1,
3]*dB[r,1,1,1,3,1,3]-1/9*hb^2/La^2*A[r,1,2,3,1,3]*A[r,1,3,2,1,3]-4/243*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,3,3,3]+1/486*hb
^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,3,3]+5/4374*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,1,3,1,3]+1/81*hb^2/La^2*C[r,3,3
,3,3]*B[r,1,1,3,1,3,1]+4/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,3,1,3,1]-5/486*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,1,3,3
]-8/243*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,1,3,1,3]+73/729*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,1,1]-89/729*hb^2/La^
2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,2,1,2]+31/486*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r,1,1,1,1,3,3]+799/8748*hb^2/La^2*dB[r,1,1,
3,3,3,3]*dB[r,1,1,1,1,1,1]-899/8748*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,1,1,2,1,2]-23/5832*hb^2/La^2*dB[r,1,1,3,3,3,3]*
dB[r,1,1,1,1,3,3]-1/243*hb^2/La^2*B[r,1,1,1,3,1,3]*ddB[r,1,1,1,2,1,2]+1/243*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,1,1,3,
3]-5/486*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,1,1,1,1]-1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,3,3]-1/162*hb^2/
La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,1,1,1]+1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,1,2,1,2]+13/17496*hb^2/La^2*dB[r,1,
2,1,1,3,3]*dB[r,1,2,2,1,1,2]-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,3,2,3,1]-1/162*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,3
,2,3,1]-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dA[r,1,2,3,3,1]-5/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,3,3,3]-5/8748*hb^2/La
^2*dB[r,1,2,2,1,1,2]*dB[r,1,1,3,1,3,1]+136/2187/hb^2*La^2*dDD[r,3,3]*dDD[r,1,1]-8/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1
,3,2,3,1]+16/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,1,3,1,3]+17/8748*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,3,1,1,3]-4/2187*
hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,2,1,3,1,3]+331/4374*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,1,3,1,3]-10/243*C[r,1,1,3,3
]*hb^2/La^2*B[r,1,1,3,3,1,1]-2/243*hb^2/La^2*B[r,1,2,2,2,1,1]*ddB[r,1,1,1,2,1,2]+2/729*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r
,1,1,3,3,1,1]+5/2187*dB[r,1,2,3,3,1,1]*hb^2/La^2*dB[r,1,1,3,3,3,3]+1/162*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,1,1]+
1/81*C[r,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]-26/243*hb^2/La^2*B[r,1,2,2,1,1,2]*C[r,1,1,1,1]+26/243*hb^2/La^2*B[r,1,2,2,
1,1,2]*C[r,1,2,1,2]-28/243*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,2,1,2]-26/243*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,1,1,1]+26/
243*hb^2/La^2*B[r,1,2,2,2,1,1]*C[r,1,2,1,2]-13/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,1,1,2]-14/243*hb^2/La^2*C[r,1,1,3,3
]*B[r,1,2,1,2,1,2]+2/81*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,1,1]+46/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,1,1,2,1,2]-4/
81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,1,1,1]+4/81*hb^2/La^2*B[r,1,2,3,3,3,3]*C[r,1,2,1,2]-4/81*DD[r,3,3]*dA[r,1,3,2,3,1]-\
4/243*dDD[r,1,1]*dB[r,1,2,2,2,1,1]-31/2187*dDD[r,1,1]*dB[r,1,2,1,2,1,2]+23/2187*dDD[r,1,1]*dB[r,1,2,2,1,1,2]-190/2187*
dDD[r,3,3]*dB[r,1,1,1,1,1,1]+230/2187*dDD[r,3,3]*dB[r,1,1,1,2,1,2]-14/2187*dB[r,1,2,3,3,3,3]*dDD[r,3,3]-8/2187*dB[r,1,2
,3,3,1,1]*dDD[r,3,3]+16/81*C[r,3,3,1,1]*DD[r,1,1]+16/81*C[r,1,1,1,1]*DD[r,3,3]-16/81*C[r,1,2,1,2]*DD[r,3,3]-17/2187*dB[
r,1,2,1,1,3,3]*dDD[r,3,3]+17/2187*dB[r,1,2,3,3,3,3]*dDD[r,1,1]-17/729*dDD[r,3,3]*dB[r,1,1,1,1,3,3]-52/729*dB[r,1,1,3,3,
1,1]*dDD[r,1,1]-85/2187*dB[r,1,1,3,3,3,3]*dDD[r,1,1]-2/81*ddB[r,1,1,3,3,3,3]*DD[r,1,1]-2/81*ddB[r,1,1,1,1,3,3]*DD[r,3,3
]+4/81*DD[r,3,3]*dA[r,1,1,2,3,3]+8/81*C[r,3,3,3,3]*DD[r,1,1]+8/81*C[r,1,1,3,3]*DD[r,3,3]-4/81*ddB[r,1,1,3,3,1,1]*DD[r,1
,1]-4/81*ddB[r,1,1,1,1,1,1]*DD[r,3,3]+4/81*ddB[r,1,1,1,2,1,2]*DD[r,3,3]-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,1,
1,1]+11/18*hb^2/La^2*A0[r,1,1,2]*A[r,1,1,1,1,2]+17/54*hb^2/La^2*A0[r,1,1,2]*A[r,1,2,1,1,1]+1/3*hb^2/La^2*A[r,1,1,2,1,1]
*A0[r,1,1,2]+1/54*hb^2/La^2*A[r,1,3,2,1,3]*A0[r,1,1,2]+1/3*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,1,1,1,2]-1/27*hb^2/La^2*A[r,1
,2,3,1,3]*A[r,1,1,1,1,2]+1/9*hb^2/La^2*A[r,1,3,3,1,2]*A[r,1,2,1,1,1]+2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,1,2,1,2
]-1/27*hb^2/La^2*A[r,1,3,2,3,1]*A[r,1,1,2,3,3]+13/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,1,3,1,3,1]-1/54*hb^2/La^2*ddB[r,1,2,
3,3,1,1]*B[r,1,2,1,2,1,2]-1/54*hb^2/La^2*ddB[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]+1/27*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,2,
3,1,1,3]+1/27*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,2,1,3,1,3]-4/27*hb^2/La^2*A[r,1,1,2,3,3]*dB0[r,1,1,1,1]-2/27*hb^2/La^2
*A[r,1,1,2,3,3]*dB[r,1,1,3,3,1,1]-1/27*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,2,2,1,1,2]-2/27*hb^2/La^2*ddB0[r,1,2,1,1]*B[r,1,
2,2,2,1,1]-2/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,1,2,1,2]+1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,1,1,3,1,3]-1/27*hb^2/La
^2*A[r,1,3,2,1,3]*A[r,1,1,2,1,1]+16/27*hb^2/La^2*B0[r,1,2,1,1]*C[r,1,2,1,2]-2/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,1,3,3
]+1/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,1,1,2]+1/81*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,2,2,1,1]+5/972*hb^2/La^2*B[r,1
,2,1,2,1,2]*ddB[r,1,1,1,1,3,3]-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,1,1]+2/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,1,3
,1,3,1]-20/243*A[r,1,2,3,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]-665/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,1,1,3,3]+1/324
*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB[r,1,1,3,3,3,3]+37/4374*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]-41/4374*dB[r,1,1,1
,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]+7/2916*dB[r,1,1,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+115/8748*dB[r,1,2,3,3,3,3]*hb^
2/La^2*dB[r,1,1,1,2,1,2]-17/5832*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]+13/1458*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r
,1,1,3,3,1,1]+85/17496*dB[r,1,2,1,1,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-95/8748*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,1,1,1
,1]-2/9*hb^2/La^2*A[r,1,2,3,3,1]*A[r,1,3,2,3,1]+1/162*hb^2/La^2*B[r,1,1,3,3,3,3]*dA[r,1,1,2,3,3]+331/4374*hb^2/La^2*dB[
r,1,1,3,1,3,1]*dB[r,1,1,1,3,1,3]-1/162*hb^2/La^2*B[r,1,2,3,1,1,3]*ddB[r,1,1,3,3,3,3]-1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*
ddB[r,1,1,1,1,3,3]-4/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,3,1,3]+1/243*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,1,3,3,1,1]
+5/729*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+35/8748*dB[r,1,2,3,3,3,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-1/81*hb^2/La
^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,3,3,1,1]+8/729*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,3,3,1,1]+25/4374*dB[r,1,2,1,3,1,3]*hb
^2/La^2*dB[r,1,1,3,3,3,3]-85/8748*hb^2/La^2*dB[r,1,1,3,3,3,3]*dB[r,1,2,1,2,1,2]-13/729*hb^2/La^2*dB[r,1,1,3,3,1,1]*dB[r
,1,2,1,2,1,2]-2/243*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,2,3,3,1]-4/81*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,2,1,2,1,2]-2/27*hb^
2/La^2*dA[r,1,1,2,3,3]*B0[r,1,2,3,3]-2/27*hb^2/La^2*A[r,1,1,2,3,3]*dB0[r,1,2,3,3]-2/27*hb^2/La^2*dA[r,1,2,3,3,1]*B0[r,1
,2,1,1]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB0[r,1,2,1,1]+2/27*hb^2/La^2*dB0[r,1,1,3,3]*dB[r,1,1,1,1,1,1]-2/27*hb^2/La^2*dB0
[r,1,2,1,1]*dB[r,1,2,2,1,1,2]-4/27*hb^2/La^2*dB0[r,1,2,1,1]*dB[r,1,2,2,2,1,1]-1/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,1,
2,1,2]-1/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,2,1,1,2]-2/27*hb^2/La^2*B0[r,1,2,1,1]*ddB[r,1,2,2,2,1,1]-1/27*hb^2/La^2*
ddB0[r,1,2,1,1]*B[r,1,2,1,2,1,2]-1/54*hb^2/La^2*B[r,1,2,3,3,3,3]*ddB[r,1,2,1,1,3,3]-1/54*hb^2/La^2*B[r,1,2,1,1,3,3]*ddB
[r,1,2,3,3,3,3]-1/27*hb^2/La^2*A[r,1,1,2,3,3]*dB[r,1,2,3,3,3,3]+2/27*hb^2/La^2*A[r,1,3,2,3,1]*dB0[r,1,1,3,3]+2/27*hb^2/
La^2*dA[r,1,2,3,3,1]*B0[r,1,1,1,1]-2/27*hb^2/La^2*A[r,1,2,3,3,1]*dB0[r,1,1,1,1]+4/81*ddB[r,1,1,1,2,1,2]*DD[r,1,1]+20/
243*A[r,1,1,2,3,3]*dDD[r,1,1]-2/81*ddB[r,1,1,1,1,3,3]*DD[r,1,1]+17/2187*dB[r,1,2,2,1,1,2]*dDD[r,3,3]+34/2187*dB[r,1,2,3
,1,1,3]*dDD[r,1,1]+17/2187*dB[r,1,2,2,2,1,1]*dDD[r,3,3]-17/2187*dB[r,1,2,3,3,1,1]*dDD[r,1,1]+16/81*C[r,1,1,1,1]*DD[r,1,
1]-4/81*ddB[r,1,1,1,1,1,1]*DD[r,1,1]-8/2187*dB[r,1,2,1,1,3,3]*dDD[r,1,1]+8/81*C[r,1,1,3,3]*DD[r,1,1]+20/2187*dB[r,1,1,3
,1,3,1]*dDD[r,1,1]+4/81*DD[r,1,1]*dA[r,1,1,2,3,3]-136/2187*dDD[r,1,1]*dB[r,1,1,1,1,1,1]+68/2187*dDD[r,1,1]*dB[r,1,1,1,2
,1,2]-35/729*dDD[r,1,1]*dB[r,1,1,1,1,3,3]-4/81*DD[r,1,1]*dA[r,1,3,2,3,1]-16/81*C[r,1,2,1,2]*DD[r,1,1]+34/2187*dDD[r,3,3
]*dB[r,1,2,1,2,1,2]-20/2187*dB[r,1,2,1,3,1,3]*dDD[r,3,3]+20/243*A[r,1,2,3,3,1]*dDD[r,1,1]-20/243*A[r,1,3,2,3,1]*dDD[r,3
,3]-14/2187*dB[r,1,1,1,3,1,3]*dDD[r,1,1]-34/2187*dB[r,1,1,3,1,3,1]*dDD[r,3,3]+14/2187*dB[r,1,2,1,3,1,3]*dDD[r,1,1]+34/
2187*dB[r,1,2,3,1,1,3]*dDD[r,3,3]+8/81*DD[r,1,1]*dA[r,1,2,3,3,1]+17/8748*hb^2/La^2*dB[r,1,2,2,1,1,2]^2+25/17496*hb^2/La
^2*dB[r,1,2,3,1,1,3]^2-673/17496*hb^2/La^2*dB[r,1,2,2,2,1,1]^2+13/17496*hb^2/La^2*dB[r,1,2,3,3,1,1]^2+517/17496*hb^2/La
^2*dB[r,1,1,1,1,1,1]^2+1/54*hb^2/La^2*A[r,1,3,2,3,1]^2-1/54*hb^2/La^2*A[r,1,3,2,1,3]^2+5/54*hb^2/La^2*A[r,1,1,2,3,3]^2-\
1/54*hb^2/La^2*A[r,1,2,3,1,3]^2+4/27*hb^2/La^2*A[r,1,1,1,1,2]^2-1/54*hb^2/La^2*A[r,1,2,1,1,1]^2-1/54*hb^2/La^2*A[r,1,1,
2,1,1]^2+31/3888*hb^2/La^2*dB[r,1,1,1,1,3,3]^2+1189/17496*hb^2/La^2*dB[r,1,1,1,2,1,2]^2+68/2187/hb^2*La^2*dDD[r,1,1]^2-\
11/17496*hb^2/La^2*dB[r,1,1,3,1,3,1]^2-613/34992*hb^2/La^2*dB[r,1,2,1,1,3,3]^2-1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dA[r,1,2
,3,3,1]-7/8748*hb^2/La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,1,3,1,3]-1/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,3,1,1,3]-16/243*hb^2/
La^2*C[r,1,1,3,3]*B[r,1,2,1,3,1,3]+7/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,1,3,3,3,3]+8/243*hb^2/La^2*A[r,1,3,2,3,1]*dB[r
,1,2,1,3,1,3]-13/243*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,2,2,1,1]-7/4374*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,1,3,1,3,1]-7/
4374*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,1,1,3,1,3]+31/8748*hb^2/La^2*dB[r,1,1,3,1,3,1]*dB[r,1,2,1,2,1,2]+31/17496*hb^2/
La^2*dB[r,1,2,1,1,3,3]*dB[r,1,2,1,2,1,2]+1/162*hb^2/La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,3,1,3,1]-1/2187*hb^2/La^2*dB[r,1,2,
3,3,3,3]*dB[r,1,2,3,3,1,1]-4/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,3,1,1,3]-4/243*hb^2/La^2*B[r,1,1,3,3,1,1]*dA[r,1,3,2
,3,1]+32/243*hb^2/La^2*B[r,1,2,1,3,1,3]*C[r,1,2,1,2]-1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,1,1,1]+1/243*hb^2/La^
2*B[r,1,2,1,3,1,3]*ddB[r,1,1,1,2,1,2]+1/81*hb^2/La^2*B[r,1,1,3,1,3,1]*ddB[r,1,1,3,3,1,1]+2/27*hb^2/La*ddB[r,1,1,1,1,1,1
]-2/27*hb^2/La*ddB[r,1,1,1,2,1,2]+1/27*hb^2/La*ddB[r,1,1,1,1,3,3]-8/27*hb^2/La*C[r,1,1,1,1]-2/27*hb^2/La*dA[r,1,1,2,3,3
]-4/27*hb^2/La*C[r,1,1,3,3]+8/27*hb^2/La*C[r,1,2,1,2]+2/27*hb^2/La*dA[r,1,3,2,3,1]+1/27*hb^2/La*ddB[r,1,1,3,3,1,1]+1/54
*hb^2/La*ddB[r,1,1,3,3,3,3]-4/27*hb^2/La*C[r,3,3,1,1]-2/27*hb^2/La*C[r,3,3,3,3]-2/27*hb^2/La*dA[r,1,2,3,3,1]+5/486*hb^2
/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,1,1,1]-5/486*hb^2/La^2*B[r,1,2,1,2,1,2]*ddB[r,1,1,1,2,1,2]-5/972*hb^2/La^2*B[r,1,2,2
,1,1,2]*ddB[r,1,1,1,1,3,3]-2/243*hb^2/La^2*B[r,1,2,2,2,1,1]*dA[r,1,1,2,3,3]-13/729*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1
,3,3,1,1]-85/8748*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,3,3,3,3]-37/4374*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+
41/4374*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-7/2916*dB[r,1,2,1,3,1,3]*hb^2/La^2*dB[r,1,1,1,1,3,3]-1/81*hb^2/La
^2*C[r,3,3,3,3]*B[r,1,2,1,1,3,3]-2/81*hb^2/La^2*C[r,1,1,3,3]*B[r,1,2,3,3,3,3]-5/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dA[r,1,1
,2,3,3]+25/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,1,2,1,2]+31/486*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,2,1,1,2]+11/486*hb^2
/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,2,2,1,1]+169/8748*hb^2/La^2*dB[r,1,1,1,1,1,1]*dB[r,1,2,1,2,1,2]-119/8748*hb^2/La^2*dB[
r,1,1,1,1,1,1]*dB[r,1,2,2,1,1,2]-13/486*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,2,1,1]-197/8748*hb^2/La^2*dB[r,1,1,1,2,1
,2]*dB[r,1,2,1,2,1,2]+127/8748*hb^2/La^2*dB[r,1,1,1,2,1,2]*dB[r,1,2,2,1,1,2]+1/243*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2
,2,2,1,1]-7/243*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]+11/81*C[r,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-20/243*C[r,1,1,1,
1]*hb^2/La^2*B[r,1,1,3,3,1,1]+2/81*C[r,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]+20/243*C[r,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,1,
1]+8/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dA[r,1,3,2,3,1]+23/486*hb^2/La^2*B[r,1,2,1,2,1,2]*dA[r,1,3,2,3,1]+17/486*ddB[r,1,1,
3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]-7/162*ddB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]-1/108*ddB[r,1,1,3,3,3,3]*hb^2/
La^2*B[r,1,1,1,1,3,3]+7/243*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,1,1]-1/324*ddB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,
3,3,3]-2/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,3,1,1,3]-32/243*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,1,3,1,3]-14/243*hb^2/La^2*B[r
,1,1,3,3,1,1]*dA[r,1,1,2,3,3]+8/243*ddB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]+11/243*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,
1,2,2,2,1,1]+31/486*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,2,2,1,1,2]+4/2187*hb^2/La^2*dB[r,1,2,3,3,1,1]*dB[r,1,1,1,3,1,3]+31/
5832*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,1,2,1,2]-35/5832*hb^2/La^2*dB[r,1,1,1,1,3,3]*dB[r,1,2,2,1,1,2]-8/243*hb^2/La^
2*B[r,1,2,1,3,1,3]*dA[r,1,1,2,3,3]-17/8748*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,1,3,1,3,1]+7/8748*hb^2/La^2*dB[r,1,2,1,1,
3,3]*dB[r,1,1,1,3,1,3]+8/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dA[r,1,1,2,3,3]-8/81*hb^2/La^2*C[r,3,3,1,1]*B[r,1,2,1,2,1,2]-4/
81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,1,2,1,2]-13/243*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,1,2,1,2]-7/4374*hb^2/La^2*dB[r,1,2,
1,2,1,2]*dB[r,1,1,1,3,1,3]-7/243*hb^2/La^2*dA[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]+19/486*hb^2/La^2*B[r,1,1,1,1,3,3]*dA[r,1,3,
2,3,1]+11/8748*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,2,1,1]-11/8748*hb^2/La^2*dB[r,1,2,1,3,1,3]*dB[r,1,2,2,1,1,2]-2/
2187*hb^2/La^2*dB[r,1,2,3,1,1,3]*dB[r,1,2,3,3,1,1]-1/162*hb^2/La^2*A[r,1,3,2,3,1]*dB[r,1,2,3,1,1,3]-1/81*hb^2/La^2*B[r,
1,2,3,1,1,3]*ddB[r,1,1,1,1,1,1]-107/8748*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,1,1]+121/8748*dB[r,1,1,3,1,3,1]*hb^2/
La^2*dB[r,1,1,1,2,1,2]-13/2916*dB[r,1,1,3,1,3,1]*hb^2/La^2*dB[r,1,1,1,1,3,3]-1/9*hb^2/La^2*A[r,1,1,2,1,1]*A[r,1,2,1,1,1
]+4/27*hb^2/La^2*A[r,1,1,1,1,2]*A[r,1,2,1,1,1]+1/972*hb^2/La^2*B[r,1,1,1,1,3,3]*ddB[r,1,1,1,1,3,3]+2/81*hb^2/La^2*B[r,1
,2,3,1,1,3]*C[r,1,2,1,2]-2/81*hb^2/La^2*C[r,3,3,3,3]*B[r,1,2,2,2,1,1]-1/54*hb^2/La^2*ddB[r,1,2,2,2,1,1]*B[r,1,2,1,2,1,2
]-1/54*hb^2/La^2*ddB[r,1,2,2,2,1,1]*B[r,1,2,2,1,1,2]-19/486*ddB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]-7/8748*hb^2/
La^2*dB[r,1,2,2,2,1,1]*dB[r,1,1,1,3,1,3]-145/8748*dB[r,1,2,3,1,1,3]*hb^2/La^2*dB[r,1,1,1,1,1,1]+95/8748*dB[r,1,2,3,1,1,
3]*hb^2/La^2*dB[r,1,1,1,2,1,2]-5/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,2,1,2]+2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dA[r,1,1
,2,3,3]-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*ddB[r,1,1,3,3,1,1]+1/81*hb^2/La^2*B[r,1,1,1,1,1,1]*ddB[r,1,1,1,1,1,1]+1/162*hb
^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,1,1,1]-1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*ddB[r,1,1,1,2,1,2]-11/486*hb^2/La^2*A[r,1,
1,2,3,3]*dB[r,1,2,3,1,1,3]-4/81*hb^2/La^2*dA[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]+1/81*hb^2/La^2*dA[r,1,3,2,3,1]*B[r,1,1,1,1,1
,1]-13/486*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,2,1,1]-13/486*hb^2/La^2*A[r,1,2,3,3,1]*dB[r,1,2,2,1,1,2]-5/486*hb^2/La^2
*A[r,1,1,2,3,3]*dB[r,1,2,3,3,1,1]+37/17496*hb^2/La^2*dB[r,1,2,3,3,3,3]*dB[r,1,2,2,2,1,1]-5/243*hb^2/La^2*A[r,1,1,2,3,3]
*dB[r,1,1,1,1,3,3]-2/81*hb^2/La^2*C[r,1,1,1,1]*B[r,1,2,3,3,1,1]-10/243*hb^2/La^2*B[r,1,1,3,3,1,1]^2/r^2+1/1944*hb^2/La^
2*B[r,1,1,1,1,3,3]^2/r^2-151/8748*hb^2/La^2*B[r,1,2,2,2,1,1]^2/r^2+1/17496*hb^2/La^2*B[r,1,2,1,1,3,3]^2/r^2-1/1944*hb^2
/La^2*B[r,1,2,3,3,3,3]^2/r^2-43/8748*hb^2/La^2*B[r,1,1,3,1,3,1]^2/r^2-209/17496*hb^2/La^2*B[r,1,1,3,3,3,3]^2/r^2-5/4374
*hb^2/La^2*B[r,1,1,1,3,1,3]^2/r^2-43/8748*hb^2/La^2*B[r,1,2,3,1,1,3]^2/r^2-1/1944*hb^2/La^2*B[r,1,2,1,2,1,2]^2/r^2+157/
17496*hb^2/La^2*B[r,1,2,2,1,1,2]^2/r^2-1/486*hb^2/La^2*B[r,1,2,1,3,1,3]^2/r^2+8/243*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,
1,2,1,2]/r^2+10/243*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2-2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,1,3,1,3]/r^
2+11/972*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,3,3]/r^2+1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]/r^2-7/243*hb
^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,3,3]/r^2+4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,3,1,1]/r^2+1/972*hb^2/La^2*B[r
,1,2,1,2,1,2]*B[r,1,1,1,1,3,3]/r^2+5/243*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,1,3,1]/r^2-1/81*hb^2/La^2*B[r,1,2,3,3,3,3
]*B[r,1,1,3,1,3,1]/r^2-7/324*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,3,3,3,3]/r^2+28/2187*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1
,1,1,1,1]/r^2-50/2187*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-5/1458*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,1,1,3,3
]/r^2-193/2187*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]/r^2+4/243*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]/r^2+19
/2916*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2+80/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,1,1,1]/r^2+67/1458*hb
^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,2,1,2]/r^2+25/4374*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]/r^2+13/972*hb^2/La^2*
B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2-43/8748*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]/r^2+272/2187/hb^2*La^2*DD[r,3
,3]*DD[r,1,1]/r^2-17/4374*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-4/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,1,
1,2]/r^2+109/4374*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,1,1,3]/r^2+133/4374*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1,3,1,3,1]/
r^2-1/972*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,2,1,2]/r^2-1/243*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]/r^2-79/4374
*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]/r^2+5/486*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,1,2,1,2]/r^2-4/81*B[r,1,2,1,3
,1,3]*DD[r,3,3]/r^2-10/243*B[r,1,2,3,3,3,3]*DD[r,3,3]/r^2+10/243*B[r,1,2,3,3,3,3]*DD[r,1,1]/r^2+22/243*DD[r,3,3]*B[r,1,
2,1,2,1,2]/r^2-22/243*B[r,1,2,1,2,1,2]*DD[r,1,1]/r^2-10/2187*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]/r^2-7/4374*hb^
2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]/r^2-53/8748*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+17/2187*hb^2/La^2*
B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]/r^2-5/486*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,3,3,1,1]/r^2-163/4374*B[r,1,1,3,1,3,1]*
hb^2/La^2*B[r,1,1,1,1,1,1]/r^2+185/4374*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r^2-11/1458*B[r,1,1,3,1,3,1]*hb^2/
La^2*B[r,1,1,1,1,3,3]/r^2-4/729*B[r,1,1,1,3,1,3]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2-7/2187*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1
,1,1,3,1,3]/r^2-20/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2-53/4374*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3
,1]/r^2+17/2916*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+4/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,1,3,3]/r^2+
53/4374*hb^2/La^2*B[r,1,2,3,3,1,1]*B[r,1,2,2,2,1,1]/r^2+61/4374*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,3,1,3,1]/r^2-13/2187
*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]/r^2+5/1458*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,1,1,3,3]/r^2-31/4374*hb^2/La
^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-203/4374*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,1,1,2,1,2]/r^2-32/729*hb^2/La^2*B[r,
1,1,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+7/486*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]/r^2-8/729*hb^2/La^2*B[r,1,1,1,1,3,3
]*B[r,1,2,2,2,1,1]/r^2-37/8748*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+11/4374*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1
,2,1,1,3,3]/r^2-25/2187*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+53/2187*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,1,1,2,
1,2]/r^2-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]/r^2+53/4374*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]/r^2+
1/81*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]/r^2+1/486*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,2,1,2,1,2]/r^2-1/162*hb^2/
La^2*B[r,1,2,1,3,1,3]*B[r,1,2,2,1,1,2]/r^2-2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]/r^2-1/486*hb^2/La^2*B[r,1,
2,1,3,1,3]*B[r,1,1,1,1,3,3]/r^2+1/972*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]/r^2-5/486*hb^2/La^2*B[r,1,2,1,2,1,2]*
B[r,1,1,1,3,1,3]/r^2+13/243*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,1,1,1]/r^2-2/27*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,1,1,2
,1,2]/r^2+4/243*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,1,1]/r^2+1/162*hb^2/La^2*B[r,1,1,1,3,1,3]*B[r,1,2,3,3,3,3]/r^2+5
/486*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2-8/243*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]/r^2+272/2187*B[r
,1,1,1,1,1,1]*DD[r,1,1]/r^2-568/2187*B[r,1,1,1,2,1,2]*DD[r,1,1]/r^2+32/729*B[r,1,1,3,3,1,1]*DD[r,3,3]/r^2+52/2187*B[r,1
,2,1,1,3,3]*DD[r,1,1]/r^2-38/729*B[r,1,1,1,1,3,3]*DD[r,1,1]/r^2+62/2187*B[r,1,1,3,3,3,3]*DD[r,3,3]/r^2-28/2187*B[r,1,1,
1,3,1,3]*DD[r,1,1]/r^2-2/2187*B[r,1,2,3,3,1,1]*DD[r,1,1]/r^2+2/2187*B[r,1,2,3,3,1,1]*DD[r,3,3]/r^2+22/2187*B[r,1,2,2,1,
1,2]*DD[r,3,3]/r^2+38/729*B[r,1,1,1,1,3,3]*DD[r,3,3]/r^2-272/2187*B[r,1,1,1,1,1,1]*DD[r,3,3]/r^2+568/2187*B[r,1,1,1,2,1
,2]*DD[r,3,3]/r^2-52/2187*B[r,1,2,1,1,3,3]*DD[r,3,3]/r^2-68/2187*B[r,1,2,3,1,1,3]*DD[r,1,1]/r^2+140/2187*B[r,1,2,2,2,1,
1]*DD[r,3,3]/r^2-140/2187*B[r,1,2,2,2,1,1]*DD[r,1,1]/r^2+176/2187*B[r,1,1,3,1,3,1]*DD[r,1,1]/r^2+28/2187*B[r,1,1,1,3,1,
3]*DD[r,3,3]/r^2-22/2187*B[r,1,2,2,1,1,2]*DD[r,1,1]/r^2-62/2187*B[r,1,1,3,3,3,3]*DD[r,1,1]/r^2-176/2187*B[r,1,1,3,1,3,1
]*DD[r,3,3]/r^2+68/2187*B[r,1,2,3,1,1,3]*DD[r,3,3]/r^2-32/729*B[r,1,1,3,3,1,1]*DD[r,1,1]/r^2-25/2187*hb^2/La^2*B[r,1,2,
2,2,1,1]*B[r,1,1,1,3,1,3]/r^2+35/4374*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,3,3,1,1]/r^2-11/486*hb^2/La^2*B[r,1,2,1,2,1,2]
*B[r,1,2,2,2,1,1]/r^2-1/324*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2-419/4374*hb^2/La^2*B[r,1,2,2,2,1,1]*B[r,1,1
,1,2,1,2]/r^2+49/8748*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,3,3,1,1]/r^2-13/4374*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,3,1,
3]/r^2-1/54*hb^2/La^2*B[r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]/r^2+20/729*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r^2+38/
2187*B[r,1,1,3,1,3,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r^2-8/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,1,1,3]/r^2+133/4374*hb^
2/La^2*B[r,1,2,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2-85/4374*hb^2/La^2*B[r,1,1,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2+19/2916*hb^2/La^2*
B[r,1,1,1,1,3,3]*B[r,1,2,3,3,1,1]/r^2+1/486*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,1,3,1,3]/r^2+4/81*B[r,1,2,1,3,1,3]*DD[r,
1,1]/r^2+23/2187*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]/r^2+16/2187*hb^2/La^2*B[r,1,1,3,1,3,1]*B[r,1,1,1,3,1,3]/r^
2+23/4374*hb^2/La^2*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]/r^2+5/486*hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,2,1,1]/r^2-13/972*
hb^2/La^2*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]/r^2+19/972*hb^2/La^2*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]/r^2+1/243*hb^2/La^2*
B[r,1,2,1,3,1,3]*B[r,1,2,3,1,1,3]/r^2-19/4374*hb^2/La^2*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-1/2187*hb^2/La^2*B[r,1,2,
1,1,3,3]*B[r,1,1,1,3,1,3]/r^2-112/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,1,1,2,1,2]/r^2+134/2187*hb^2/La^2*B[r,1,1,3,3,3,
3]*B[r,1,1,1,1,1,1]/r^2+4/729*hb^2/La^2*B[r,1,1,3,3,1,1]*B[r,1,2,3,3,1,1]/r^2+253/4374*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1
,2,2,2,1,1]/r^2-5/729*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,2,3,1,1,3]/r^2-77/4374*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,3,3,1,
1]/r^2-35/1458*hb^2/La^2*B[r,1,1,1,1,3,3]*B[r,1,1,1,1,1,1]/r^2+857/4374*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,1,1,2,1,2]/r^2
+17/4374*hb^2/La^2*B[r,1,1,1,1,1,1]*B[r,1,2,2,1,1,2]/r^2-136/2187/hb^2*La^2*DD[r,1,1]^2/r^2-136/2187/hb^2*La^2*DD[r,3,3
]^2/r^2-13/8748*hb^2/La^2*B[r,1,2,3,3,1,1]^2/r^2-643/8748*hb^2/La^2*B[r,1,1,1,1,1,1]^2/r^2-1027/8748*hb^2/La^2*B[r,1,1,
1,2,1,2]^2/r^2+4/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,3,3,1,1]/r-8/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,2,3,3,1]/r-1
/27*hb^2/La^2*B0[r,1,2,3,3]*dB[r,1,2,3,3,3,3]/r-1/27*hb^2/La^2*dB0[r,1,2,3,3]*B[r,1,2,3,3,3,3]/r-2/27*hb^2/La^2*B0[r,1,
1,1,1]*dB[r,1,1,3,3,1,1]/r-2/27*hb^2/La^2*dB0[r,1,1,1,1]*B[r,1,1,3,3,1,1]/r-4/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,2,2,1
,1]/r-2/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,1,2,1,2]/r-2/27*hb^2/La^2*B0[r,1,2,1,1]*dB[r,1,2,2,1,1,2]/r-4/27*hb^2/La^2*
dB0[r,1,2,1,1]*B[r,1,2,2,2,1,1]/r-2/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,2,1,2,1,2]/r-2/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,
2,2,1,1,2]/r-4/27*hb^2/La*A[r,1,2,3,3,1]/r+2/27*hb^2/La*dB[r,1,1,3,3,1,1]/r+1/27*hb^2/La*dB[r,1,1,3,3,3,3]/r+4/27*hb^2/
La*A[r,1,3,2,3,1]/r+4/27*hb^2/La*dB[r,1,1,1,1,1,1]/r-4/27*hb^2/La*dB[r,1,1,1,2,1,2]/r+2/27*hb^2/La*dB[r,1,1,1,1,3,3]/r-\
2/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,1,1,3]/r+7/486*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,2,1,2]/r+1/243*hb^2/La^2*A[r
,1,2,1,1,1]*B[r,1,2,1,3,1,3]/r+1/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,2,1,1,2]/r+5/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2
,3,3,3,3]/r+1/243*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,3,3]/r+4/81*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,3,1,1]/r+2/81*
hb^2/La^2*B[r,1,2,2,2,1,1]*A[r,1,1,2,1,1]/r+2/243*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,3,3,1,1]/r-8/81*hb^2/La^2*A[r,1,2
,3,3,1]*B[r,1,2,1,2,1,2]/r-2/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3,3,1,1]/r-1/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1
,3,1,3]/r-2/27*hb^2/La^2*B0[r,1,2,3,3]*dB[r,1,2,1,1,3,3]/r-2/27*hb^2/La^2*dB0[r,1,2,3,3]*B[r,1,2,1,1,3,3]/r-1/27*hb^2/
La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,2,1,1,2]/r-1/27*hb^2/La^2*dB[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*dB[r,1,2,3
,3,1,1]*B[r,1,2,2,1,1,2]/r+2/27*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,2,3,1,1,3]/r+2/27*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,2
,1,3,1,3]/r-4/27*hb^2/La^2*B0[r,1,1,1,1]*dB[r,1,1,1,1,1,1]/r+4/27*hb^2/La^2*B0[r,1,1,1,1]*dB[r,1,1,1,2,1,2]/r-4/27*hb^2
/La^2*dB0[r,1,1,1,1]*B[r,1,1,1,1,1,1]/r+4/27*hb^2/La^2*dB0[r,1,1,1,1]*B[r,1,1,1,2,1,2]/r-1/486*hb^2/La^2*A[r,1,1,1,1,2]
*B[r,1,1,3,1,3,1]/r-1/162*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,3,3,3,3]/r+1/162*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,
3,3]/r-1/81*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,1,1]/r+53/486*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,1,1,1,1]/r+26/243*hb
^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,1,2,3,3]/r-55/486*hb^2/La^2*A[r,1,3,3,1
,2]*B[r,1,1,1,2,1,2]/r+31/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,1,1]/r-29/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,1
,1]/r+4/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,3,3]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,3,3]/r-26/243*hb^2/La
^2*A[r,1,3,3,1,2]*B[r,1,1,3,3,1,1]/r+4/81*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-2/81*dB[r,1,1,1,1,3,3]*hb^2/La
^2*B[r,1,1,1,2,1,2]/r-2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*dB[r,1,1,1,1,1,1]*B[r,1,1,1,2,
1,2]/r+10/81*hb^2/La^2*B[r,1,1,1,2,1,2]*dB[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*B[r,1,1,1,1,1,1]*dB[r,1,1,1,1,1,1]/r+20/243*
A[r,1,3,2,1,3]*DD[r,3,3]/r+8/81*DD[r,3,3]*A[r,1,1,2,3,3]/r+16/81*DD[r,1,1]*A[r,1,2,3,3,1]/r-8/81*DD[r,3,3]*A[r,1,3,2,3,
1]/r-20/243*A[r,1,3,2,1,3]*DD[r,1,1]/r+4/81*DD[r,3,3]*A[r,1,2,1,1,1]/r-20/243*DD[r,3,3]*A[r,1,1,2,1,1]/r-4/81*A[r,1,2,3
,1,3]*DD[r,3,3]/r+4/81*A[r,1,2,3,1,3]*DD[r,1,1]/r-4/81*DD[r,1,1]*A[r,1,2,1,1,1]/r+20/243*DD[r,1,1]*A[r,1,1,2,1,1]/r-1/
27*hb^2/La^2*B0[r,1,1,3,3]*dB[r,1,1,3,3,3,3]/r-1/27*hb^2/La^2*dB0[r,1,1,3,3]*B[r,1,1,3,3,3,3]/r-2/27*hb^2/La^2*B0[r,1,2
,1,1]*dB[r,1,2,3,3,1,1]/r-2/27*hb^2/La^2*dB0[r,1,2,1,1]*B[r,1,2,3,3,1,1]/r+4/27*hb^2/La^2*A[r,1,1,2,3,3]*B0[r,1,1,3,3]/
r-4/27*hb^2/La^2*A[r,1,3,2,3,1]*B0[r,1,1,1,1]/r-4/27*hb^2/La^2*A[r,1,1,2,3,3]*B0[r,1,2,3,3]/r-4/27*hb^2/La^2*A[r,1,2,3,
3,1]*B0[r,1,2,1,1]/r+2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,3,3,3,3]/r-2/27*hb^2/La^2*B0[r,1,1,3,3]*dB[r,1,1,1,1,3,3
]/r-2/27*hb^2/La^2*dB0[r,1,1,3,3]*B[r,1,1,1,1,3,3]/r-2/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,2,2,1,1]/r+41/486*hb^2/La
^2*A[r,1,2,3,1,3]*B[r,1,1,1,1,1,1]/r-13/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,2,1,2]/r-53/486*hb^2/La^2*A[r,1,1,1,1,2]
*B[r,1,1,1,1,1,1]/r-11/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,2,1,2]/r+11/243*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,1,1,1]
/r-25/486*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,1,1,3,3]/r+1/486*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,1,1,3]/r-1/486*hb^2/La^2
*A[r,1,3,3,1,2]*B[r,1,2,2,1,1,2]/r+2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,2,1,2]/r+29/243*hb^2/La^2*A[r,1,3,2,1,3]*
B[r,1,1,1,2,1,2]/r+1/243*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,1,3,1,3]/r+1/486*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,1,1,2]/r-\
1/243*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,1,2,3,3]/r-19/243*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+19/243*dB[r,1,1
,1,1,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r-1/162*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,3,3,3,3]/r-1/486*hb^2/La^2*A[r,1,1,1,1
,2]*B[r,1,2,3,1,1,3]/r-2/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,2,2,1,1]/r-1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,2,1,1
,3,3]/r+19/243*hb^2/La^2*B[r,1,1,1,1,3,3]*A[r,1,3,2,3,1]/r+4/81*hb^2/La^2*B[r,1,1,1,1,1,1]*A[r,1,1,2,3,3]/r-8/81*hb^2/
La^2*A[r,1,1,2,3,3]*B[r,1,1,1,2,1,2]/r+2/81*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,1,1,1,1,1]/r-10/81*hb^2/La^2*A[r,1,3,2,3,1]*
B[r,1,1,1,2,1,2]/r-11/243*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,1,2,1,2]/r-4/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,1,2,3,3]/r-\
4/81*hb^2/La^2*B[r,1,2,2,1,1,2]*A[r,1,2,3,3,1]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r
,1,2,3,1,1,3]*dB[r,1,1,1,1,3,3]/r-1/243*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,1,3,3]/r-1/243*hb^2/La^2*A[r,1,1,2,1,1]*B[r,
1,1,3,1,3,1]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,3,2,3,1]/r-1/486*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,3,3,1,1]/r+1/486
*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,3,3,1,1]/r+5/81*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,3,3]/r-7/486*hb^2/La^2*A[r,1,
2,1,1,1]*B[r,1,2,1,2,1,2]/r-1/81*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,1,1]/r-1/81*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,3
,3,3,3]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*A[r,1,2,1,1,1]/r-29/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1,3,3,3,3]/r-2/81*hb^2
/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,2,1,1]/r-1/243*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,1,3,1,3]/r+2/243*hb^2/La^2*A[r,1,1,2,1,1
]*B[r,1,2,3,1,1,3]/r-10/81*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2,1,1]/r-4/243*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,2,3,3,1]/
r+1/243*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,1,2,1,1]/r-1/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,2,1,1,2]/r-1/81*hb^2/La^2*B[
r,1,2,3,3,3,3]*A[r,1,3,2,3,1]/r-16/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,1,2,3,3]/r+2/81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r
,1,1,3,3,1,1]/r-2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,1,1]/r-5/486*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,3,3]
/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,3,3,1,1]/r-4/243*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,1,1,2,1,2]/r+4/243*hb^2/
La^2*dB[r,1,1,1,1,1,1]*B[r,1,2,2,2,1,1]/r+5/243*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,1,1]/r-5/243*hb^2/La^2*B[r,1,2,
1,2,1,2]*dB[r,1,1,1,2,1,2]/r-5/81*hb^2/La^2*B[r,1,2,3,3,3,3]*A[r,1,1,2,3,3]/r+7/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,
2,1,2]/r-1/243*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,1,3,1,3]/r+1/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,1,2,3,3]/r+11/486*hb^2
/La^2*A[r,1,3,2,1,3]*B[r,1,1,3,3,3,3]/r-16/243*hb^2/La^2*B[r,1,1,1,3,1,3]*A[r,1,3,2,3,1]/r+16/243*hb^2/La^2*B[r,1,1,1,3
,1,3]*A[r,1,1,2,3,3]/r+16/243*hb^2/La^2*B[r,1,2,1,3,1,3]*A[r,1,3,2,3,1]/r+23/243*hb^2/La^2*B[r,1,2,1,2,1,2]*A[r,1,3,2,3
,1]/r-2/81*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,2,3,3,1]/r-1/162*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,1,3,3]/r-1/81*hb^2/
La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,1,1,1]/r+1/81*hb^2/La^2*B[r,1,2,3,3,3,3]*dB[r,1,1,1,2,1,2]/r+2/243*hb^2/La^2*B[r,1,2,2
,2,1,1]*dB[r,1,1,1,1,3,3]/r-5/243*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,1,1,1,1,1,1]/r+5/243*hb^2/La^2*B[r,1,2,2,1,1,2]*dB[r,
1,1,1,2,1,2]/r-8/81*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,2,1,2]/r+1/27*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+
10/243*dB[r,1,1,1,1,1,1]*hb^2/La^2*B[r,1,1,3,3,1,1]/r-8/243*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,3,2,3,1]/r+17/243*dB[r,1,1
,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-7/81*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,2,1,2]/r+1/162*hb^2/La^2*B[r,1,2,1,1,
3,3]*dB[r,1,1,3,3,3,3]/r+1/81*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,1,3,3,1,1]/r-10/243*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1
,3,3,1,1]/r-5/81*dB[r,1,1,1,2,1,2]*hb^2/La^2*B[r,1,1,3,3,3,3]/r+22/243*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,2,1,1]/r+31/
243*hb^2/La^2*A[r,1,3,2,3,1]*B[r,1,2,2,1,1,2]/r+16/243*dB[r,1,1,3,3,1,1]*hb^2/La^2*B[r,1,1,1,1,1,1]/r-5/486*hb^2/La^2*A
[r,1,1,2,1,1]*B[r,1,2,3,3,3,3]/r-28/243*hb^2/La^2*B[r,1,1,3,3,1,1]*A[r,1,1,2,3,3]/r+2/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB
[r,1,1,1,2,1,2]/r-1/81*hb^2/La^2*B[r,1,2,3,1,1,3]*dB[r,1,1,3,3,3,3]/r-2/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,2,1,2
]/r-1/81*hb^2/La^2*B[r,1,1,3,3,3,3]*A[r,1,3,2,3,1]/r-2/81*hb^2/La^2*B[r,1,2,3,1,1,3]*A[r,1,2,3,3,1]/r-4/243*hb^2/La^2*B
[r,1,2,2,2,1,1]*A[r,1,1,2,3,3]/r-5/486*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,3,3,3]/r+5/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1
,2,3,3,3,3]/r-4/27*hb^2/La*A[r,1,1,2,3,3]/r+8/81*DD[r,1,1]*A[r,1,1,2,3,3]/r+8/81*dB[r,1,1,1,2,1,2]*DD[r,1,1]/r-4/81*dB[
r,1,1,1,1,3,3]*DD[r,1,1]/r-8/81*dB[r,1,1,1,1,1,1]*DD[r,1,1]/r+1/243*hb^2/La^2*B[r,1,2,1,1,3,3]*A[r,1,1,1,1,2]/r-1/243*
hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,1,1,3,3]/r+1/486*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,1,3,1,3,1]/r+55/486*hb^2/La^2*A[r,1,1,
1,1,2]*B[r,1,1,1,2,1,2]/r+4/243*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,3,1,1]/r-1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,3,
3,3]/r-1/243*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,1,1,2]/r-1/486*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,2,2,2,1,1]/r+1/81*hb^2/La
^2*B[r,1,2,3,3,1,1]*A[r,1,3,2,3,1]/r+1/162*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,3,1,3,1]/r-4/81*hb^2/La^2*B[r,1,2,2,2,1,1]*
A[r,1,2,3,3,1]/r+1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,1,1,1]/r-1/81*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,1,1,2,1,2]/
r-1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,1,3,1,3,1]/r-1/243*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,3,1,3]/r-4/243*hb^2/La^2*A
[r,1,2,3,1,3]*B[r,1,1,3,3,1,1]/r+1/486*hb^2/La^2*A[r,1,3,3,1,2]*B[r,1,2,2,2,1,1]/r-13/243*hb^2/La^2*A[r,1,3,3,1,2]*B[r,
1,1,3,3,3,3]/r-14/243*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,1,1,1]/r+22/81*hb^2/La^2*A[r,1,2,3,3,1]*B[r,1,1,1,2,1,2]/r+1/
81*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,3,3,3,3]/r+2/243*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,1,1,1,1]/r+1/243*hb^2/La^2*
B[r,1,1,1,3,1,3]*dB[r,1,1,1,1,3,3]/r-5/243*hb^2/La^2*A[r,1,1,2,3,3]*B[r,1,2,1,2,1,2]/r+5/243*hb^2/La^2*A[r,1,1,2,3,3]*B
[r,1,2,2,1,1,2]/r-1/243*hb^2/La^2*B[r,1,2,1,3,1,3]*dB[r,1,1,1,1,3,3]/r-7/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,2,1,2]/
r+5/486*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,1,1,1,3,3]/r+1/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,3,1,3]/r+2/81*hb^2/La^2
*B[r,1,1,3,1,3,1]*A[r,1,2,3,3,1]/r-1/54*dB[r,1,1,3,3,3,3]*hb^2/La^2*B[r,1,1,1,1,3,3]/r+14/243*dB[r,1,1,1,1,3,3]*hb^2/La
^2*B[r,1,1,3,3,1,1]/r-1/162*dB[r,1,1,1,1,3,3]*hb^2/La^2*B[r,1,1,3,3,3,3]/r+8/243*DD[r,3,3]*A[r,1,1,1,1,2]/r+8/243*A[r,1
,3,3,1,2]*DD[r,1,1]/r-8/243*A[r,1,1,1,1,2]*DD[r,1,1]/r-8/243*A[r,1,3,3,1,2]*DD[r,3,3]/r-1/27*hb^2/La^2*B[r,1,2,3,3,3,3]
*dB[r,1,2,1,1,3,3]/r-1/27*hb^2/La^2*B[r,1,2,1,1,3,3]*dB[r,1,2,3,3,3,3]/r+2/27*hb^2/La^2*B[r,1,1,1,3,1,3]*dB[r,1,1,3,1,3
,1]/r+2/27*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,3,1,3]/r-1/27*hb^2/La^2*B[r,1,2,3,3,1,1]*dB[r,1,2,1,2,1,2]/r-2/27*hb^2
/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,3,3,1,1]/r-4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,3,2,3,1]/r+4/27*hb^2/La^2*A[r,1,2,3,3
,1]*B0[r,1,1,1,1]/r+4/27*hb^2/La^2*A[r,1,3,2,3,1]*B0[r,1,2,1,1]/r-8/81*dB[r,1,1,1,1,1,1]*DD[r,3,3]/r+8/81*dB[r,1,1,1,2,
1,2]*DD[r,3,3]/r-4/81*dB[r,1,1,3,3,3,3]*DD[r,1,1]/r-4/81*dB[r,1,1,1,1,3,3]*DD[r,3,3]/r-8/81*dB[r,1,1,3,3,1,1]*DD[r,1,1]
/r-8/81*DD[r,1,1]*A[r,1,3,2,3,1]/r-5/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,2,3,3,1,1]/r+1/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r
,1,1,3,1,3,1]/r+1/162*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,3,1,1,3]/r-31/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,1,1,1,3,3]/r+1/
243*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,1,1,2]/r+13/243*hb^2/La^2*A[r,1,1,1,1,2]*B[r,1,1,3,3,3,3]/r+25/486*hb^2/La^2*A[r
,1,3,3,1,2]*B[r,1,1,1,1,3,3]/r+2/81*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,1,1,1,3,3]/r+13/486*hb^2/La^2*A[r,1,1,2,1,1]*B[r,1,1
,1,1,3,3]/r-11/486*hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,2,2,1,1]/r+1/243*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,1,1,3,3]/r-1/162*
hb^2/La^2*A[r,1,2,1,1,1]*B[r,1,2,3,1,1,3]/r+11/486*hb^2/La^2*A[r,1,2,3,1,3]*B[r,1,2,2,2,1,1]/r+1/27*hb^2/La^2*B[r,1,2,2
,1,1,2]*dB[r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*B[r,1,2,2,2,1,1]*dB[r,1,
2,2,1,1,2]/r-1/27*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,1,2,1,2]/r-1/27*hb^2/La^2*dB[r,1,2,2,2,1,1]*B[r,1,2,2,1,1,2]/r+1/
27*hb^2/La^2*B[r,1,2,1,2,1,2]*dB[r,1,2,2,1,1,2]/r+1/486*hb^2/La^2*B[r,1,1,1,1,3,3]*dB[r,1,1,1,1,3,3]/r-1/81*hb^2/La^2*B
[r,1,2,2,2,1,1]*dB[r,1,1,3,3,1,1]/r+5/486*hb^2/La^2*A[r,1,3,2,1,3]*B[r,1,2,3,3,1,1]/r-2/243*hb^2/La^2*B[r,1,1,3,1,3,1]*
dB[r,1,1,1,1,3,3]/r+4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,2,1,2]/r-4/243*hb^2/La^2*B[r,1,1,3,1,3,1]*dB[r,1,1,1,1,
1,1]/r+22/243*hb^2/La^2*B[r,1,1,3,1,3,1]*A[r,1,1,2,3,3]/r)/M+1/27*hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,2,1,1]+1/27*hb^2/La
^3*B[r,1,2,1,3,1,3]*B0[r,1,2,3,3]+1/27*hb^2/La^3*B[r,1,2,3,3,1,1]*B0[r,1,2,1,1]+1/18*hb^2/La^3*B[r,1,2,3,3,3,3]*B0[r,1,
2,3,3]-4/27*hb^2/La^3*B0[r,1,2,1,1]*B[r,1,1,1,1,3,3]+1/27*hb^2/La^3*B[r,1,2,1,3,1,3]*B0[r,1,2,1,1]+1/27*hb^2/La^3*B[r,1
,2,3,1,1,3]*B0[r,1,2,3,3]+5/243*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,3,3,1,1]-2/243*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,
2,1,2]+5/243*hb^2/La^3*B[r,1,1,1,1,1,1]*B[r,1,1,3,3,1,1]+1/216*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,1,3,3]-11/243*hb^2/
La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,1,1,1]+2/243*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,2,1,2]-19/972*hb^2/La^3*B[r,1,2,3,3,3
,3]*B[r,1,1,1,1,1,1]+5/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,2,1,2]-5/216*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,3,3
]-17/972*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,1,3,1,3]-1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,3,1,1,3]-2/243*hb^2/La^3*
B[r,1,2,1,1,3,3]*B[r,1,2,2,2,1,1]+13/648*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,1,1,3,3]-5/243*hb^2/La^3*B[r,1,2,3,1,1,3]*B
[r,1,2,1,3,1,3]-1/972*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,3,1,3,1]-1/162/La^3*hb^2*B[r,1,1,1,1,3,3]*B[r,1,1,3,3,1,1]-8/
81*La/hb^2*DD[r,1,1]*DD[r,3,3]+1/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,1,3,1,3]+2/243*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1
,2,2,2,1,1]-23/972*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,2,1,2,1,2]-4/243*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,3,1,3,1]-1/81*
hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,3,1,1,3]-19/972*hb^2/La^3*B[r,1,2,1,3,1,3]*B[r,1,2,2,2,1,1]+19/972*hb^2/La^3*B[r,1,2
,1,3,1,3]*B[r,1,2,2,1,1,2]-19/1944/La^3*B[r,1,2,3,3,1,1]*hb^2*B[r,1,1,1,1,3,3]+1/324/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1
,1,1,1,1]-1/108/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,2,1,2]+1/972/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,1,1,3,3]-25/324*hb
^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,1,1,1,1,1]+7/1944*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,2,2,1,1,2]-7/1944*hb^2/La^3*B[r,1,2,3
,3,3,3]*B[r,1,2,2,2,1,1]-1/972*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,3,1,3,1]-1/243/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3
,1,1]-7/648/La^3*B[r,1,2,2,1,1,2]*hb^2*B[r,1,1,3,3,3,3]+11/648*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,2,2,2,1,1]+5/216*hb^2/
La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,2,1,1]-5/216*hb^2/La^3*B[r,1,2,1,2,1,2]*B[r,1,2,2,1,1,2]-5/108*hb^2/La^3*B[r,1,1,1,1,1,
1]*B[r,1,2,1,2,1,2]+13/972*hb^2/La^3*B[r,1,1,1,2,1,2]*B[r,1,2,1,2,1,2]-11/486*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,1,1,
1]-29/972*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,1,1,1]+1/972*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,1,1,2]-1/243*hb^2/La^3
*B[r,1,2,3,3,1,1]*B[r,1,1,1,3,1,3]+1/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,1,1,2]-5/1944*hb^2/La^3*B[r,1,2,1,1,3,3]*
B[r,1,2,1,2,1,2]+13/486*hb^2/La^3*B[r,1,2,2,2,1,1]*B[r,1,1,1,2,1,2]-7/972*hb^2/La^3*B[r,1,2,2,1,1,2]*B[r,1,1,1,2,1,2]-4
/243*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,1,3,1,3]+1/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,3,1,1]-2/243*hb^2/La^3*B[r,
1,2,3,1,1,3]*B[r,1,1,3,3,1,1]+2/243*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,3,3,1,1]-5/243*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,
1,1,3,1,3]-7/1944*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,2,2,1,1,2]-1/324*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,1,3,3,3,3]-17/648*
hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,1,2,1,2]-1/54*hb^2/La^3*B[r,1,1,1,1,3,3]*B[r,1,2,2,2,1,1]-5/324*hb^2/La^3*B[r,1,2,1,
3,1,3]*B[r,1,1,1,1,3,3]+1/324*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,3,1,3,1]+16/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,2,2
,1,1]-5/972*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,3,3,3,3]-4/81*La/hb^2*DD[r,1,1]^2-1/81/La*B[r,1,2,2,2,1,1]*DD[r,3,3]+1/
81/La*B[r,1,2,3,3,1,1]*DD[r,1,1]-4/81/La*DD[r,1,1]*B[r,1,1,1,2,1,2]+19/243/La*DD[r,1,1]*B[r,1,1,1,1,3,3]+2/243/La*B[r,1
,1,1,3,1,3]*DD[r,1,1]+28/243/La*DD[r,1,1]*B[r,1,1,3,3,1,1]+5/81/La*DD[r,1,1]*B[r,1,1,3,3,3,3]+34/243/La*B[r,1,1,1,1,1,1
]*DD[r,3,3]-14/81/La*B[r,1,1,1,2,1,2]*DD[r,3,3]+1/27/La*B[r,1,1,1,1,3,3]*DD[r,3,3]-2/243/La*B[r,1,2,1,3,1,3]*DD[r,1,1]+
1/486*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,1,3,1,3,1]-2/243*hb^2/La^3*B[r,1,2,3,1,1,3]*B[r,1,2,2,2,1,1]+23/972*hb^2/La^3*B[
r,1,2,3,1,1,3]*B[r,1,2,1,2,1,2]+17/972*hb^2/La^3*B[r,1,2,1,1,3,3]*B[r,1,1,1,3,1,3]-7/486/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r
,1,1,3,3,1,1]+7/648/La^3*B[r,1,2,1,1,3,3]*hb^2*B[r,1,1,3,3,3,3]+17/324*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1,1,2,1,2]+11/
243*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,1,1]+5/324*hb^2/La^3*B[r,1,1,1,3,1,3]*B[r,1,1,1,1,3,3]+7/216*hb^2/La^3*B[r,1
,1,3,3,3,3]*B[r,1,1,1,1,3,3]+1/324*hb^2/La^3*B[r,1,1,3,1,3,1]*B[r,1,1,3,3,3,3]+5/972*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,1
,1,1,1,1]-7/324*hb^2/La^3*B[r,1,1,3,3,3,3]*B[r,1,2,1,2,1,2]-2/243/La^3*B[r,1,2,3,3,3,3]*hb^2*B[r,1,1,3,3,1,1]-1/27*hb^2
/La^3*B[r,1,2,1,3,1,3]*B[r,1,1,1,3,1,3]-5/243/La^3*B[r,1,2,1,3,1,3]*hb^2*B[r,1,1,3,3,1,1]+1/486*hb^2/La^3*B[r,1,2,1,2,1
,2]*B[r,1,1,1,3,1,3]+8/27*hb^2/La^3*B0[r,1,1,3,3]*B[r,1,1,1,1,1,1]+4/27*hb^2/La^3*B0[r,1,1,1,1]*B[r,1,1,1,1,3,3]-8/27*
hb^2/La^3*B0[r,1,2,3,3]*B[r,1,1,1,1,1,1]-8/27*hb^2/La^3*B0[r,1,1,3,3]*B[r,1,1,1,2,1,2]+8/27*hb^2/La^3*B0[r,1,2,3,3]*B[r
,1,1,1,2,1,2]+4/27*hb^2/La^3*B[r,1,2,2,2,1,1]*B0[r,1,2,1,1]+4/9*hb^2/La^3*B[r,1,1,1,1,1,1]*B0[r,1,1,1,1]-2/243*hb^2/La^
3*B[r,1,1,3,3,1,1]*B[r,1,2,1,2,1,2]+5/27*hb^2/La^3*B[r,1,1,1,1,3,3]*B0[r,1,1,3,3]-8/27*hb^2/La^3*B[r,1,1,1,2,1,2]*B0[r,
1,1,1,1]+1/27*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,1,1,1]+1/27*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,1,3,3]-1/9*hb^2/La^3*B[r,
1,1,1,1,3,3]*B0[r,1,2,3,3]+1/27*hb^2/La^3*B[r,1,2,1,1,3,3]*B0[r,1,1,3,3]-7/27*hb^2/La^3*B[r,1,1,3,3,1,1]*B0[r,1,2,1,1]+
1/27*hb^2/La^3*B[r,1,2,3,3,1,1]*B0[r,1,1,1,1]-1/243*hb^2/La^3*B[r,1,2,3,3,1,1]*B[r,1,2,1,2,1,2]-4/27*hb^2/La^3*B0[r,1,2
,1,1]*B[r,1,1,3,3,3,3]-1/27*hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,1,1,1]-1/27*hb^2/La^3*B[r,1,1,3,1,3,1]*B0[r,1,2,3,3]-1/27
*hb^2/La^3*B[r,1,1,1,3,1,3]*B0[r,1,2,1,1]-1/27*hb^2/La^3*B[r,1,2,3,1,1,3]*B0[r,1,1,3,3]+1/27*hb^2/La^3*B[r,1,2,1,1,3,3]
*B0[r,1,2,3,3]+4/27*hb^2/La^3*B[r,1,2,1,2,1,2]*B0[r,1,2,1,1]+4/27*hb^2/La^3*B[r,1,2,2,1,1,2]*B0[r,1,2,1,1]+1/27*hb^2/La
^3*B[r,1,1,1,3,1,3]*B0[r,1,1,1,1]+1/27*hb^2/La^3*B[r,1,1,1,3,1,3]*B0[r,1,1,3,3]+1/3*hb^2/La^3*B[r,1,1,3,3,1,1]*B0[r,1,1
,1,1]+1/18*hb^2/La^3*B[r,1,1,3,3,3,3]*B0[r,1,1,3,3]+2/243/La*B[r,1,2,3,3,3,3]*DD[r,3,3]-2/81/La*B[r,1,2,1,2,1,2]*DD[r,3
,3]+2/81/La*B[r,1,1,3,1,3,1]*DD[r,3,3]-2/81/La*B[r,1,2,3,1,1,3]*DD[r,3,3]+4/243/La*DD[r,1,1]*B[r,1,2,2,2,1,1]+5/243/La*
DD[r,1,1]*B[r,1,2,1,2,1,2]-5/243/La*DD[r,1,1]*B[r,1,2,2,1,1,2]-1/81/La*B[r,1,2,3,3,3,3]*DD[r,1,1]+1/81/La*B[r,1,2,1,1,3
,3]*DD[r,3,3]+2/27*hb^2/La^2*B[r,1,1,1,2,1,2]-1/27*hb^2/La^2*B[r,1,1,3,1,3,1]-1/54*hb^2/La^2*B[r,1,2,3,3,1,1]+1/27*hb^2
/La^2*B[r,1,2,3,1,1,3]-1/54*hb^2/La^2*B[r,1,2,1,1,3,3]-4/243/La*B[r,1,1,3,1,3,1]*DD[r,1,1]-1/54*hb^2/La^2*B[r,1,2,2,2,1
,1]+1/54*hb^2/La^2*B[r,1,2,2,1,1,2]-1/18*hb^2/La^2*B[r,1,1,3,3,1,1]-5/108*hb^2/La^2*B[r,1,1,3,3,3,3]-4/27*hb^2/La^2*B[r
,1,1,1,1,1,1]-1/18*hb^2/La^2*B[r,1,1,1,1,3,3]+2/27*DD[r,3,3]+4/27*DD[r,1,1]-1/486*hb^2/La^3*B[r,1,2,3,3,3,3]*B[r,1,1,1,
3,1,3]+4/27*hb^2/La^3*B0[r,1,1,1,1]*B[r,1,1,3,3,3,3]-5/486/La^3*B[r,1,2,1,3,1,3]*hb^2*B[r,1,1,3,3,3,3]-7/27*hb^2/La^3*B
[r,1,1,1,1,1,1]*B0[r,1,2,1,1]-1/27*hb^2/La^3*B[r,1,2,2,1,1,2]*B0[r,1,1,1,1]+1/27*hb^2/La^3*B[r,1,2,2,2,1,1]*B0[r,1,1,1,
1]+5/27*hb^2/La^3*B[r,1,1,1,2,1,2]*B0[r,1,2,1,1]

